WKB Methods for Finite Difference Schrodinger Equations

In this thesis, we develop WKB techniques for the finite difference Schrodinger equation, following the construction of the WKB approach for the standard differential Schrodinger equation. In particular, we will develop an all-order WKB algorithm to get arbitrary hbar-corrections and construct a general quantum momentum, underlining the various properties of its coefficients and the quantities that will be used when constructing the quantization condition. In doing so, we discover the existence of additional periodic factors that need to be considered in order to obtain the most general solution to the problem at hand. We will then proceed to study the simplest non trivial example, the linear potential case and the Bessel functions, that provide a solution to the linear problem. After studying the resurgence properties of the Bessel functions from an analytical and numerical point of view, we will then proceed to use those results in order to build general connection formulae, allowing us to connect the local solutions defined on two sides of a turning point into a smooth solution on the whole real line. With those connection formulae, we will analyse a selection of problems, constructing the discrete spectrum of various finite difference Schrodinger problems and comparing our results with existing literature.

==> classicaldeformed.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    305225,       5666]
NotebookOptionsPosition[    302740,       5617]
NotebookOutlinePosition[    303134,       5633]
CellTagsIndexPosition[    303091,       5630]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"pot", "[", "x_", "]"}], ":=", 
  RowBox[{"8", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], "-", "1"}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phasestand", "[", "e_", "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Re", "[", 
        SqrtBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"e", "-", 
            RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}]}], ",", 
      RowBox[{"Im", "[", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        SqrtBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"e", "-", 
            RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Blue", ",", "Blue", ",", "Orange", ",", "Orange", ",", "Green", ",", 
       "Red", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<p(x)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phasedef", "[", "e_", "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"ArcCosh", "[", 
        RowBox[{"(", 
         RowBox[{"e", "-", 
          RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], "]"}], 
      ",", 
      RowBox[{"-", 
       RowBox[{"Re", "[", 
        RowBox[{"ArcCosh", "[", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], "]"}]}], 
      ",", 
      RowBox[{"Im", "[", 
       RowBox[{"ArcCosh", "[", 
        RowBox[{"(", 
         RowBox[{"e", "-", 
          RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], "]"}], 
      ",", 
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{"ArcCosh", "[", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], 
        "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Blue", ",", "Blue", ",", "Orange", ",", "Orange", ",", "Green", ",", 
       "Red", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<p(x)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phasestandwithstuff", "[", "e_", "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Re", "[", 
        SqrtBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"e", "-", 
            RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}]}], ",", 
      RowBox[{"Im", "[", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        SqrtBox[
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"e", "-", 
            RowBox[{"pot", "[", "x", "]"}]}], ")"}]}]], "]"}]}], ",", 
      RowBox[{"pot", "[", "x", "]"}], ",", "e"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Blue", ",", "Blue", ",", "Orange", ",", "Orange", ",", "Green", ",", 
       "Red", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<V(x)\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phasedefwithstuff", "[", "e_", "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"ArcCosh", "[", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}]}], "]"}], "]"}], 
      ",", 
      RowBox[{"-", 
       RowBox[{"Re", "[", 
        RowBox[{"ArcCosh", "[", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"e", "-", 
            RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"ArcCosh", "[", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"e", "-", 
           RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}]}], "]"}], "]"}], 
      ",", 
      RowBox[{"-", 
       RowBox[{"Im", "[", 
        RowBox[{"ArcCosh", "[", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"e", "-", 
            RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"pot", "[", "x", "]"}], ",", 
      RowBox[{"e", "+", "1"}], ",", 
      RowBox[{"e", "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Blue", ",", "Blue", ",", "Orange", ",", "Orange", ",", "Green", ",", 
       "Red", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<V(x)\>\""}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.812355974217679*^9, 3.8123560558973103`*^9}, {
   3.812356216663453*^9, 3.812356252527216*^9}, {3.812356347996332*^9, 
   3.812356351878017*^9}, {3.812356599254167*^9, 3.8123566262193213`*^9}, {
   3.8123567629142237`*^9, 3.812356769632861*^9}, {3.812357118071747*^9, 
   3.812357185777083*^9}, {3.812357542154789*^9, 3.812357543899481*^9}, {
   3.812357574331785*^9, 3.8123575767703733`*^9}, {3.812357645439476*^9, 
   3.812357648060392*^9}, {3.81235789681432*^9, 3.812357898066897*^9}, {
   3.81235799715057*^9, 3.812357998544795*^9}, {3.812363212631502*^9, 
   3.812363318490198*^9}, {3.812363354035479*^9, 3.812363404777114*^9}, {
   3.8123639289154787`*^9, 3.812363974725307*^9}, 3.8123640087559357`*^9, {
   3.8123643187090807`*^9, 3.8123643347607527`*^9}, 3.812365565618669*^9, {
   3.812365844688901*^9, 3.8123658460239573`*^9}, {3.8123659495437717`*^9, 
   3.81236597034787*^9}, {3.812367566970359*^9, 3.8123675694025383`*^9}, {
   3.8123675999914303`*^9, 3.812367622159278*^9}, {3.812368402520349*^9, 
   3.812368446389236*^9}, 3.812371422235132*^9, {3.812375034312133*^9, 
   3.8123750345431767`*^9}, 3.8123755343139143`*^9, {3.812375922384*^9, 
   3.8123759740490437`*^9}, 3.8123760119847717`*^9, {3.812376117399611*^9, 
   3.812376123882378*^9}, {3.812376173031958*^9, 3.812376176555035*^9}, 
   3.8123767026816683`*^9, {3.812376805714904*^9, 3.812376805922687*^9}, 
   3.812376886649419*^9, {3.812377100072379*^9, 3.8123771032867193`*^9}, 
   3.879929529017819*^9, {3.87992959518999*^9, 3.8799296621893272`*^9}, {
   3.8799297777639914`*^9, 3.879929795997861*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"633504a6-f65c-4c0f-acba-51eea942a86e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phasestand", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.812376047678383*^9, 3.8123760711188173`*^9}, {
   3.8123769411158543`*^9, 3.8123769553859*^9}, {3.812377089322866*^9, 
   3.8123771121877193`*^9}, 3.812377341243545*^9, {3.812377445576597*^9, 
   3.8123774637704067`*^9}, {3.812377729163764*^9, 3.81237774649435*^9}, 
   3.812377938087347*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"83caf978-1315-4980-8c90-3f6b42bff81b"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQrWcv9ur////7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z84/8oV7lcH
E//C+bIH8kXMZf7A+Vuzj7Dy3/0F5yf0GH642fQTzv8xqbpjv/0POH8x3z3J
GQ+/wflzvAyLLnd+hfNVuL1OXWhB8FefTlI6V4/g7/KZculEKYJ/0++70b5E
BF8seO/nFZYIfn+0Z2ndyy8IeZmks9VPEPx5d6pUK+8j+Oti11wtvorgn4nn
N8s8iOBzpFz9FjwTwW/KSazQ9ETw7/XFzdnljOBbbYw+4G2H4H/6GsqRZ4zg
J9Z7zdgki+A7TDLeYf3pMyJ8thjcOfMGwf9xTZch7jmCv0Faw6PhDoIvv1Tm
xpFjCH7Vcck/oQcR/GsvxRSe70bw+/QEMzg3IvivAvh6Zq1G8N2KuTdoL0Pw
F03luLJnAYL/4Y1Rz/G5CD4AV5nSbg==
        "]], LineBox[CompressedData["
1:eJwVlXk4lGsYxoUiRBGRFFKJlKIspadzIo5CiSyVZGlRElGSNCjqtFqjpJWK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        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQ7blEu0x72rP9DFBQNenNytfdCP4zi6M/TBoR/OD7
c93ryhB8HR3/pwKJCP79oxsVzMwQ/Jrgny4WOgi+xEOHTCslBD/gz/mNdnwI
/gGjd07uz57C+Qvma6VGTEPwkyoXr6z69gTOf6oz1Wj/tsdwvmDdSjM9xocI
95m911n6+Q6c3+zy9sLOiutwvmjIugmR4pfg/E3fjvKfUDkF5y+9/bT3Zcs+
OD82UGbL7eQlcP5Oruqrh0oX28P4po8Y5Roj9sP5yh92/7Q6dBLO91x886xf
xCU439VXiPnr1utwfn/89QaD7Xfg/ON+srwBQg/h/LeKonWXZj2G8y2qFxYe
XILgN13RTd2wDsEXa3fz6TuE4Nu9KZfyeoXg92+7te2g5RM439B7wfsNNxD8
miU6j+c/QvCP/d1xre8Ngh+14eLeHIanCPtFmXs0NBD8y/dTNRaUI/hylp+k
+xsR/IxJdfx13Qj+H5fp36LnI/gqq04cET+O4JeWaCf2iz1D+I/r/Z4wRQR/
x/xNEnI6CP6fU5YX1jgi+PMS/mqX+CD49t8OtFuHI/hNih72p3IQfJXt3LMn
liP4R33Of4toQvDTHk0KUuhF8L0g+QnOBwBEMOe2
        "]], LineBox[CompressedData["

1:eJwVlnk4lGsfx1WWKKXiDXE4HbyiUIcsLd8Wok2SpbJkjyhZklK2NiJ7aVNR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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAGIQ/f6NUc/xuZ/tGaBgTvsB/srlCP7vgulRbWsQ/Kio
vKWTNyL4u5xdPyzYhuBXiX1u3X0Awf+122/jhytI+peq/vl7E0l/3x837vsI
fmXiqjuqLxH8H2xsHNF/EfzvgXvjjqp+gfObbq6/a6eN4PMlLorZYYDgqxW0
R622RvBD+gLDJgYi+BtOPfWNrUXwM535bL9eQfBvm8RLq7Z8hfMLwgUEle58
g/MlpzyJYJH9Aeevi16w/HPFTzg/3Lbe48TeX3D+xrhcJas/vxH+43Jm3hn6
F84PumhtJjvjH5zPZc19cM9cBP/gklveMYsRfIOKysTZ6xB8PvntPZJHEfyT
OUaPRT8h+A4cmhP4fP4j7C/8IbUuEMFff/v4Ut9wBF9ufdruniQE/0/okmdc
lQj+9sXytuzLEPw83vfHl61G8NXK9wW5bUTwp3jFZrTuQfCLPs6azHwZwdeK
zpJbfAPBf3jEcqXTPQQ/YMaNfY0vEXwOphWeiu8R/P3Z5VcOfEHwy666xSf8
QvD17MVe/f+P4AMAZnLN7A==
        "]]},
      Annotation[#, "Charting`Private`Tag$5062#1"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQrWcv9ur////7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z84/8oV7lcH
E//C+bIH8kXMZf7A+Vuzj7Dy3/0F5yf0GH642fQTzv8xqbpjv/0POH8x3z3J
GQ+/wflzvAyLLnd+hfNVuL1OXWhB8FefTlI6V4/g7/KZculEKYJ/0++70b5E
BF8seO/nFZYIfn+0Z2ndyy8IeZmks9VPEPx5d6pUK+8j+Oti11wtvorgn4nn
N8s8iOBzpFz9FjwTwW/KSazQ9ETw7/XFzdnljOBbbYw+4G2H4H/6GsqRZ4zg
J9Z7zdgki+A7TDLeYf3pMyJ8thjcOfMGwf9xTZch7jmCv0Faw6PhDoIvv1Tm
xpFjCH7Vcck/oQcR/GsvxRSe70bw+/QEMzg3IvivAvh6Zq1G8N2KuTdoL0Pw
F03luLJnAYL/4Y1Rz/G5CD4AV5nSbg==
        "]], LineBox[CompressedData["
1:eJwVlnk4lGsYxoWiCBGRFFKJtFGWks6JOAolZakkS4tSkUqaNCh0Wq1R0kpF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        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQ7blEu0x72rP9DFBQNenNytfdCP4zi6M/TBoR/OD7
c93ryhB8HR3/pwKJCP79oxsVzMwQ/Jrgny4WOgi+xEOHTCslBD/gz/mNdnwI
/gGjd07uz57C+Qvma6VGTEPwkyoXr6z69gTOf6oz1Wj/tsdwvmDdSjM9xocI
95m911n6+Q6c3+zy9sLOiutwvmjIugmR4pfg/E3fjvKfUDkF5y+9/bT3Zcs+
OD82UGbL7eQlcP5Oruqrh0oX28P4po8Y5Roj9sP5yh92/7Q6dBLO91x886xf
xCU439VXiPnr1utwfn/89QaD7Xfg/ON+srwBQg/h/LeKonWXZj2G8y2qFxYe
XILgN13RTd2wDsEXa3fz6TuE4Nu9KZfyeoXg92+7te2g5RM439B7wfsNNxD8
miU6j+c/QvCP/d1xre8Ngh+14eLeHIanCPtFmXs0NBD8y/dTNRaUI/hylp+k
+xsR/IxJdfx13Qj+H5fp36LnI/gqq04cET+O4JeWaCf2iz1D+I/r/Z4wRQR/
x/xNEnI6CP6fU5YX1jgi+PMS/mqX+CD49t8OtFuHI/hNih72p3IQfJXt3LMn
liP4R33Of4toQvDTHk0KUuhF8L0g+QnOBwBEMOe2
        "]], LineBox[CompressedData["

1:eJwVlnk4lVsbxlWGVErhM8ThdPCJkjrJ0PA0kF1JkqEyZI4oGSNliiIqRXMq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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAGIQ/f6NUc/xuZ/tGaBgTvsB/srlCP7vgulRbWsQ/Kio
vKWTNyL4u5xdPyzYhuBXiX1u3X0Awf+122/jhytI+peq/vl7E0l/3x837vsI
fmXiqjuqLxH8H2xsHNF/EfzvgXvjjqp+gfObbq6/a6eN4PMlLorZYYDgqxW0
R622RvBD+gLDJgYi+BtOPfWNrUXwM535bL9eQfBvm8RLq7Z8hfMLwgUEle58
g/MlpzyJYJH9Aeevi16w/HPFTzg/3Lbe48TeX3D+xrhcJas/vxH+43Jm3hn6
F84PumhtJjvjH5zPZc19cM9cBP/gklveMYsRfIOKysTZ6xB8PvntPZJHEfyT
OUaPRT8h+A4cmhP4fP4j7C/8IbUuEMFff/v4Ut9wBF9ufdruniQE/0/okmdc
lQj+9sXytuzLEPw83vfHl61G8NXK9wW5bUTwp3jFZrTuQfCLPs6azHwZwdeK
zpJbfAPBf3jEcqXTPQQ/YMaNfY0vEXwOphWeiu8R/P3Z5VcOfEHwy666xSf8
QvD17MVe/f+P4AMAZnLN7A==
        "]]},
      Annotation[#, "Charting`Private`Tag$5062#2"]& ], 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAA/cEaylWh+7+iqoLwHbUeQLVrxAUP
3fq/14EAJlz7G0BgjDHw2YL5vyGi5EvlVxdA+JJ7iL8/+L+gw25BliUTQKMO
3hmY4fa/ter5/T9eDUCcSjFy04n1v0vecex0egRAgmxheClJ9L90aYK5dRT2
P96OXpy6Q/S/KDlgteey9T86sVvASz70vzqVridEUPU/8vVVCG4z9L/OvFvn
e4f0P2F/SpiyHfS/HWKfDMvl8j+8oUe8Qxj0v+SDXUd7efI/GMRE4NQS9L++
or3RZAvyP9AIPyj3B/S/rVSgXlgp8T9AkjO4O/Lzv9a2qxjCke4/nLQw3Mzs
87/4J/FSEJPtP/jWLQBe5/O/75PLx2KN7D+wGyhIgNzzv3y+JSbLaeo/DD4l
bBHX87/ck89f0UnpP2hgIpCi0fO/IEmG4KEe6D8fpRzYxMbzv5V0IlBFn+U/
escZ/FXB87/qonyACEbkP9bpFiDnu/O/iygUhe7W4j8yDBREeLbzv/QKMiaG
TOE/ji4RaAmx8789mjhOdT3fP+pQDoyaq/O/Iw1TPDOB2z9GcwuwK6bzv2Sy
PQzCNdc/opUI1Lyg878C4AcRgPXRP/DsMozHnfO/j9cuo7yrzD+29vop
        "]], 
       LineBox[CompressedData["
1:eJxFz2tIUwEABeBboRatLNdjMGK5jZS2SjHa7LEyEitzxZgrJsx5VYoLzZCt
hWatQbWorDmFojELSqNZkJphTHK0HMjSWuXyh9o2qt2NLc3C9cIK4p4Dh8P3
82SSNYrquQRByP723+pKJ24obdNPif/p+TW7/dhVOIP3u3LORVhX8ON801l4
sHLGKTDBa859He6ug8cGEysDNbA0HttyhIKb0+ny71XwPmW4nauGXWMBiXYX
zCHelk3JYD3ff9qcD4sP+7y318P2yf6DNAeun3fPWBv/gj/XNanaCExuYLeU
hOG9ZSc7s0dhTpc8Pu6Bu8lpstgOJ9xb5cJiuMI0LBy5O8W4pe/DNTs1yfjJ
RDarg59gLFiyY6fSEWPcmBOso2xw8oC5y2SBfVaP8H4trGfvSUstggdWKHyP
P0cZU6uqVNwC+M22lCu5m2CZps1bJILZrRGpfjnsWn2U+4KmGS8WHn9/qgnu
XGuhQuEIY94rba9oFL5kzJ9vGIKrPdE7ab0wR1MSFDfCDdaMQ0YpHJXE2vrX
warxZ98WCOAckcFmXwSHPIEhd+gT491JeyHrMvzIYWguNcP8QnnYYYR/WmdN
uST8QES6VBKY69+88KYYtpxgq+lMuOK5Z6aeBS8rz8q7FfzI+EwKYY6OwAnn
u5d5PliteMhrcMPe5AXdQA+8sZXsS++A97/2q5Y64T92LiFB
        "]], 
       LineBox[CompressedData["
1:eJwl2Hk0Vd/bAHDzcI9KmlOiRIQQMvZsEVIiRZKiASXJt4yRQikUkkgZI6HM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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQHXD5Upjg6mf2DFDgvfhuatlaBP+NxcKDtjsQ/L5z
KbKshxF8gxSNyjNnEfyLP19fmXwDwRdRLe5Reofgz6pu/G0v+RzOX6Yx72ZV
PoLvsS/R1KkKwX8ZrDqRsxXB16lf4zFjFoK/6equ7VuPIvj7mq5P/SD9As6/
fkcgKO0Egu/VnXqj5BKCv8dyV1zzHQR/wbTk7AUfEPyMgG0ttyRewvm/Dkdv
98tE8GVWL5Mx53oF5ydU2jxn93kN5x/WNu86zPoOzlfj3PNiiccHOF92T7Yr
a8dHRHhJ/vqV14vg85R1bLgxCcH/o79Ues1cBP/W4nsfgzYj+NO6A+ctuIfg
80Wbf7c2/QTns+04umapFYL/VyQkid8BwX9zruDsIy8E/5TTqsWdCQh+u5Zs
wPVuBJ/hF9PKokcIfsLjm5/rnyP4B85ssOt9g+A3zI+7svwbgv/fZdf/O1yf
4fx//YVh7sYIflylx8IQCwR/X5L8m0RbBL/O9GxjjTuC//eWxtqN0Qh+zJH/
3/clIPh71l5zOpOK4Nc0tNx4lo/g/1F9wCzTgqSff7ufZieS/h+9M836EHyZ
RylPnCcj+Lmh92eHIPEBJAvrUw==
        "]], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAA7+wyjMed8z9T1S6jvKvMP5yHwA95
p/M/cb6u0zlO2D/7cJdahqzzP/Xkd9S7K9w/WlpupZOx8z8TyJAVsJbfP7pD
RfCgtvM/Q7fPC4NY4T96FvOFu8DzP8ulUmFtHuQ/2v/J0MjF8z9pvr0GJWLl
PzrpoBvWyvM/7N5ghsiV5j/6u06x8NTzPyEvDlUQ1ug/WqUl/P3Z8z8CPvrm
GubpP7qO/EYL3/M/0In9dyHt6j95YarcJenzPxtMoIb34+w/+AYGCFv98z8x
BEtTCUTwP1jw3FJoAvQ/UUCAbl6y8D+42bOddQf0P1PkBricHvE/eKxhM5AR
9D84g5YJbfHxP9iVOH6dFvQ/JIl1FkFY8j84fw/Jqhv0P1tBGn6DvfI/mGjm
E7gg9D+9tyWQTSHzP/dRvV7FJfQ/5X6bPbaD8z/bNF8bJYT1Py7gHSiaUwRA
cFcQESLc9j9EK5pErDoNQBmU5FgEHfg/hP6eV5yzEkCuW6Cn83j5PxC/a0eK
NhdAVz1/SMi9+j+IgFcTUI4bQM6PLuqIofs/oqqC8B21HkAuWdYd
        "]]},
      Annotation[#, "Charting`Private`Tag$5062#3"]& ], 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAAQUmHtKah+7+Z8q6XPbYewLVrxAUP
3fq/14EAJlz7G8BgjDHw2YL5vyGi5EvlVxfA+JJ7iL8/+L+gw25BliUTwKMO
3hmY4fa/ter5/T9eDcCcSjFy04n1v0vecex0egTAgmxheClJ9L90aYK5dRT2
v96OXpy6Q/S/KDlgteey9b86sVvASz70vzqVridEUPW/8vVVCG4z9L/OvFvn
e4f0v2F/SpiyHfS/HWKfDMvl8r+8oUe8Qxj0v+SDXUd7efK/GMRE4NQS9L++
or3RZAvyv9AIPyj3B/S/rVSgXlgp8b9AkjO4O/Lzv9a2qxjCke6/nLQw3Mzs
87/4J/FSEJPtv/jWLQBe5/O/75PLx2KN7L+wGyhIgNzzv3y+JSbLaeq/DD4l
bBHX87/ck89f0Unpv2hgIpCi0fO/IEmG4KEe6L8fpRzYxMbzv5V0IlBFn+W/
escZ/FXB87/qonyACEbkv9bpFiDnu/O/iygUhe7W4r8yDBREeLbzv/QKMiaG
TOG/ji4RaAmx8789mjhOdT3fv+pQDoyaq/O/Iw1TPDOB279GcwuwK6bzv2Sy
PQzCNde/opUI1Lyg878C4AcRgPXRv/DsMozHnfO/j9cuo7yrzL/RxAhf
        "]], 
       LineBox[CompressedData["
1:eJxFz2tIUwEABeBboRatLNdjMGK5jZS2SjHa7LEyEitzxZgrJsx5VYoLzZCt
hWatQbWorDmFojELSqNZkJphTHK0HMjSWuXyh9o2qt2NLc3C9cIK4p4Dh8P3
82SSNYrquQRByP723+pKJ24obdNPif/p+TW7/dhVOIP3u3LORVhX8ON801l4
sHLGKTDBa859He6ug8cGEysDNbA0HttyhIKb0+ny71XwPmW4nauGXWMBiXYX
zCHelk3JYD3ff9qcD4sP+7y318P2yf6DNAeun3fPWBv/gj/XNanaCExuYLeU
hOG9ZSc7s0dhTpc8Pu6Bu8lpstgOJ9xb5cJiuMI0LBy5O8W4pe/DNTs1yfjJ
RDarg59gLFiyY6fSEWPcmBOso2xw8oC5y2SBfVaP8H4trGfvSUstggdWKHyP
P0cZU6uqVNwC+M22lCu5m2CZps1bJILZrRGpfjnsWn2U+4KmGS8WHn9/qgnu
XGuhQuEIY94rba9oFL5kzJ9vGIKrPdE7ab0wR1MSFDfCDdaMQ0YpHJXE2vrX
warxZ98WCOAckcFmXwSHPIEhd+gT491JeyHrMvzIYWguNcP8QnnYYYR/WmdN
uST8QES6VBKY69+88KYYtpxgq+lMuOK5Z6aeBS8rz8q7FfzI+EwKYY6OwAnn
u5d5PliteMhrcMPe5AXdQA+8sZXsS++A97/2q5Y64T92LiFB
        "]], 
       LineBox[CompressedData["
1:eJwl2Hk0Vd/bAHDzcI9KmlOiRIQQMrYTISVSJCkaUJJ8yxgRSqGQRMoYCWUm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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQHXD5Upjg6mf2DFDgvfhuatlaBP+NxcKDtjsQ/L5z
KbKshxF8gxSNyjNnEfyLP19fmXwDwRdRLe5Reofgz6pu/G0v+RzOX6Yx72ZV
PoLvsS/R1KkKwX8ZrDqRsxXB16lf4zFjFoK/6equ7VuPIvj7mq5P/SD9As6/
fkcgKO0Egu/VnXqj5BKCv8dyV1zzHQR/wbTk7AUfEPyMgG0ttyRewvm/Dkdv
98tE8GVWL5Mx53oF5ydU2jxn93kN5x/WNu86zPoOzlfj3PNiiccHOF92T7Yr
a8dHRHhJ/vqV14vg85R1bLgxCcH/o79Ues1cBP/W4nsfgzYj+NO6A+ctuIfg
80Wbf7c2/QTns+04umapFYL/VyQkid8BwX9zruDsIy8E/5TTqsWdCQh+u5Zs
wPVuBJ/hF9PKokcIfsLjm5/rnyP4B85ssOt9g+A3zI+7svwbgv/fZdf/O1yf
4fx//YVh7sYIflylx8IQCwR/X5L8m0RbBL/O9GxjjTuC//eWxtqN0Qh+zJH/
3/clIPh71l5zOpOK4Nc0tNx4lo/g/1F9wCzTgqSff7ufZieS/h+9M836EHyZ
RylPnCcj+Lmh92eHIPEBJAvrUw==
        "]], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAA7+wyjMed8z9T1S6jvKvMv5yHwA95
p/M/cb6u0zlO2L/7cJdahqzzP/Xkd9S7K9y/WlpupZOx8z8TyJAVsJbfv7pD
RfCgtvM/Q7fPC4NY4b96FvOFu8DzP8ulUmFtHuS/2v/J0MjF8z9pvr0GJWLl
vzrpoBvWyvM/7N5ghsiV5r/6u06x8NTzPyEvDlUQ1ui/WqUl/P3Z8z8CPvrm
Gubpv7qO/EYL3/M/0In9dyHt6r95YarcJenzPxtMoIb34+y/+AYGCFv98z8x
BEtTCUTwv1jw3FJoAvQ/UUCAbl6y8L+42bOddQf0P1PkBricHvG/eKxhM5AR
9D84g5YJbfHxv9iVOH6dFvQ/JIl1FkFY8r84fw/Jqhv0P1tBGn6DvfK/mGjm
E7gg9D+9tyWQTSHzv/dRvV7FJfQ/5X6bPbaD87/bNF8bJYT1Py7gHSiaUwTA
cFcQESLc9j9EK5pErDoNwBmU5FgEHfg/hP6eV5yzEsCuW6Cn83j5PxC/a0eK
NhfAVz1/SMi9+j+IgFcTUI4bwCU2wh3aofs/mfKulz22HsBXLeJn
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$5062#4"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"p(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-7.677969331791837, 7.676872022605183}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.81237605014646*^9, 3.8123760716437883`*^9}, 
   3.812376125322896*^9, 3.81237617783243*^9, 3.812376705858169*^9, {
   3.812376941838883*^9, 3.8123769559163933`*^9}, {3.8123770899094763`*^9, 
   3.812377112629917*^9}, 3.8123773418018017`*^9, {3.812377429069292*^9, 
   3.81237746410319*^9}, {3.812377729598443*^9, 3.8123777469692383`*^9}, 
   3.812377947424994*^9, 3.87992953021662*^9, 3.879929596407898*^9, 
   3.879931180122558*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"dfc237c9-c931-497b-a407-bfe15a562910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phasedef", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.8123758947357197`*^9, 3.812375902486096*^9}, {
   3.812375977525936*^9, 3.8123759956918173`*^9}, {3.812376138895296*^9, 
   3.812376165814857*^9}, {3.812376708609157*^9, 3.8123767097575083`*^9}, 
   3.812376823799906*^9, {3.812376944411154*^9, 3.812376974409971*^9}, 
   3.8123771146215687`*^9, 3.812377331629158*^9, {3.812377437158724*^9, 
   3.81237745922681*^9}, {3.812377738995472*^9, 3.8123777427274857`*^9}, 
   3.812377940210041*^9, {3.879929490441492*^9, 3.8799294947081747`*^9}, 
   3.879929605568139*^9, {3.879929802884369*^9, 3.879929807235322*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e7c669b9-f5a1-40a4-b2bd-ff13771cb557"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwBoQRe+yFib1JlAgAAAEkAAAACAAAALj8W6v///7/zbBB6MMQTQG/5I4j5
+v+/P1KKzb3AE0CwszEm8/X/v9LOMyRKvRNAMihNYubr/7+XR2TYX7YTQDcR
hNrM1/+/xQ44SX+oE0BA4/HKma//v1yPC7KNjBNAUofNqzNf/78z93Ch41MT
QHfPhG1nvv6/hUI3KUnfEkDU1AvqwWH9v3U4x4GY0RFAHcBvFDcc/L8YeePg
xrwQQLVrxAUP3fq/nv1Wn/AeD0BgjDHw2YL5v/JD1sWlNwxAerSShs19+b/7
6Kve8isMQJXc8xzBePm/uKFGwzggDEDKLLZJqG75v9Lu6MKuCAxAM806o3Za
+b8Oc15bQtkLQAYORFYTMvm/yj3Yif14C0Csj1a8TOH4v8OfZN1psgpA+JJ7
iL8/+L+CIlZRxwkJQOccwepGOvi/QSCsHK36CEDWpgZNzjT4v9mynriF6whA
s7qREd0p+L+zGEvsDs0IQG7ip5r6E/i/hGZv8H2PCEDjMdSsNej3v2c2t1qy
EQhAztAs0auQ97975+bweAoHQLxacjMzi/e/MtcrXXb5BkCr5LeVuoX3v256
IOth6AZAiPhCWsl6978m3kyqAsYGQEMgWePmZPe/yuZ9OWWABkC4b4X1ITn3
vz/CSrV/8QVAow7eGZjh9r8BL71SWsMEQJJbPwc53Pa/oMyuLAewBECCqKD0
2db2v6tY3fianARAYkJjzxvM9r90N2gWdnUEQCJ26ISftva/ZL0SxPAlBECi
3fLvpov2v9VU/SqkgQNAoKwHxrU19r/XMlVQ4iACQJD5aLNWMPa/5NQ1l54J
AkCARsqg9yr2v+G3fG4y8gFAYOCMezkg9r8Wd+Pt3cIBQB8UEjG9Cva/lMaP
2S5iAUCeexycxN/1v2NKAgv5lwBAnEoxctOJ9b+SzpmV9rD9PyQLSsrQhPW/
90Af4oN4/T+ry2Iizn/1v18IGAaGP/0/ukyU0sh19b/je3aS2sv8P9lO9zK+
YfW/mR2RIFjd+z8WU73zqDn1v+1JQoqe3/k/nhPWS6Y09b/pl05ea5z5PyXU
7qOjL/W/9YjLQlxY+T80VSBUniX1v6XuJ8WLzfg/UleDtJMR9b917o00Mqz3
P49bSXV+6fS/cZS9+xUx9T8WHGLNe+T0v40Wo/VW2/Q/ntx6JXnf9L/JlPUg
8oP0P65drNVz1fS/GihnstvP8z/MXw82acH0v5i0f+x5T/I/VCAojma89L/h
+2V5k+nxP9vgQOZjt/S/kndheQiB8T/qYXKWXq30v/kjTx43p/A/CGTV9lOZ
9L/hJUSFnpLtP5Ak7k5RlPS/jR9trfmN7D8X5QanTo/0v0NGyvG+fus/JmY4
V0mF9L8NZYoLFDvpP64mUa9GgPS/yJJlYRgD6D8252kHRHv0vzY9LoMwueY/
RWibtz5x9L9E9fHyZuHjP8wotA88bPS/jGr2t+hI4j9U6cxnOWf0vwxl/j1i
h+A/3KnlvzZi9L+sM5iF7xvdP2Rq/hc0XfS/M5Pwf3KD2D/sKhdwMVj0v7QP
SKg0zdI/I0oDLktW9L/Vz+KMeRvQP+xFcvM=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQvXDTetsb3l/2M0DBvb64ObucEXyrjdEHvO0Q/E9f
QznyjBH8xHqvGZtkEXyHScY7rD99hvP/bWf94TsbwY+6xSRzfyqCv+3Pf/uC
CQh+nuOv9kmtCP7dU+/Er+cj+HvuXjdPcEHwJRiuRn+0Q/BLlC7VN1ki+Drp
Z44v0UPw53w4EP5SAsGvZl5VXvT2E8L+mXFsCS8Q/CR94am+jxF8r+iaTRo3
EXyJzX5v7x1B8Hk8mWvO7Efw/9/bzrVrF4L/jEtRY+oGBP/WgqvbmlYj+GfN
ulwLliH437/f5569CMEHAJTHhHo=
        "]], LineBox[CompressedData["
1:eJwVVXk4ltsXRbqEPkLiyg1JphRNIu2UMhTJlWhQQsVNJYoypNyoqBByhVxD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        "]], LineBox[CompressedData["
1:eJxFx1kowwEAx/E5woO0UI6Uo9XKOUfDSHI/mLBoabHGXA9WxNAM84DcGkWz
TcyRnBGTMiLJFeV6soM5kzwsV3OU/r9fffv18eYJMvmWJBIp6Le/Zy010Zzm
7tdJ/2MYQgWZE/Co1el48RDsQKnSinvh6gQXt75mWF+wkjElgpdVH5vnhTCX
Wq+iRcELvi2lesMdYc9jrtrvEm4XRtpVHsL8rQeVrRp2zWXq/Dvhuh5HtjAC
TnmTJdp33BJekldKsySwT2KaQS6EP3u+G4J58Iwfby07HHbOo4YO64yEr7bn
veh0WMR6T4jwh111sSUMHzj962g+xgHWhDzHJRtvCCsVvnx2PxwdUN6a0w5f
rKqnORKYfJZi4pbBjfZFzSVJMK9mZLLWdE3YbPN4IHqCB6Uhr2I9fDK7wWg6
hOONV3ttY7C2gvrSIYNFFgLn7l540cPMkYphCsvjWZYNa7T5jopUmFM2RR+O
g6WtjHpVIExzkYyMU+D90d2dSXfYWsMmz9jASqYybO7LQLhrgFmwZYJ/ACst
2Zc=
        "]], LineBox[CompressedData["
1:eJwl2Hk0Vd/bAHDuKRpMaRBFNJhCKpFKzxaVryIaUElKyFiRSnSNSSkhQ2Qm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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQ3TfTN+XIt8f2DFAg80PmqxjHEzg/LXDlC1YhBH/D
KtM7X6QR/F/Mh84/VkXw+7fd2nbQEsG/xZ++aoMzgq+S+XnufF8Ef4c0T2tt
IoL/oME22LITwTf0XvB+ww0Ev2aJzuP5jxD8Y393XOt7g+BHbbi4N4fhKZzf
JMrco6GB4F++n6qxoBzBLy3RTuwXewbni3G93xOmiODvmL9JQk4Hwf9zyvLC
GkcEv0nRw/5UDoLfdy5FlvUwgr9MY97NqvzncL7HvkRTpyoE/2Ww6kTOVgRf
p36Nx4xZCP6mq7u2bz2K4O9ruj71g/QLOP/6HYGgtBMIvld36o2SSwj+Hstd
cc13EPwF05KzF3xA8DMCtrXckniJiK9/XNwvlRB8n7XxE7/rIPiGXJzzRBwR
/F+Ho7f7ZSL4OUUbbGOLEfx7CqxHsmsR/EO16y50TETwTXSYw6fPRvCX3Qq/
u3Qpgi/RuSZ5y3oEP2Rrs4HwBgQfAIV9uIo=
        "]], LineBox[CompressedData["
1:eJwVlXk0le33xhEJGRpUpBTJVHgbXmNd0iS8JR2KIonKUGQqQ0QlqeTXIGlQ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        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ/f37fe7Ziz7ZM0BB3O8nt58vQ/BDI4onBq5B8F2E
JvxR2Y7g2+TLberbg+Abn1mT/uMggq/UdvLS6TMIPsMvppVFjxD8hMc3P9c/
R/APnNlg1/sGwW+YH3dl+TcE/7/Lrv93uD7D+f/6C8PcjRH8P6oPmGVaEPwY
/u1+mp0I/p4fvTPN+hD8mtPW+oEzEPzfBdOj2tYg+L92+238cAXBj1qq+ufv
TQR/V98fN+77CH5l4qo7qi8R/B9sbBzRfxH8iA93gjKYvsD5O25unlvKjuBX
rEk0niCI4H8P3Bt3VBXBb7q5/q6dNoLPl7goZocBgq9W0B612hrB3/S98qaK
I4JvW58TMc8NwV+0ab3tDW8EHwA3WpUa
        "]], LineBox[CompressedData["
1:eJwVkXtUjHkch2enmW26GJn3ZA8Z6YItbdqkdBnfX40RRZJuKtqSUIPGRuoU
UaONwnbZrWyONdVq0ejIkkYX0jCzxymDEtIVpUi979s7aebd9o/Pec7z1/PH
xyr2YNBuJoPBCJzd/7T1M3D0D8XBtKM/L9WiHXrN1z03DsPh5jNqbeSaDkgs
dw3OjsKh3WtFuF17J5C2dhpdDA7qlpg45cfXcPKaRVDKnlmfkf/odrEXuC7c
jnExDnCX6ryZ3Q+lDYzAhEM4rGCEDE95DsIN1dDmHRk41HUefNMkeg9eQV3/
vjiJwzGx3rq54gMoX6r8A3/BYTq9soz8PAw9H+QbhYU49K7y6lSHjEJC0uVH
ihIctoXvSd2XPAbEVJGv60UcJFsb3p/K+QSmhmkiu2ocEl844cO+41ByVtx6
uQYHOjqnb/+DcbCZHy1cVIcDUsWuwjy/gMfSdd5zm3DQBf/dRFlOwD4hV0A8
wyHZ+5aZsm0ScBVDcaB7tndwkUpkj0Nm0KTHh7c4jJyRTRadwaEkpmvNqxEc
BqTO4iUbCGg7ftmlhUHAkWqhpPkqCdYKV4d8BwJK67/jTf+ghRqh3dVvnQmY
PP6P1eBRLbirLewz3QjwyrDT3r+vhcBuxvc/+xCwYMwjN3vbNByjVDbbwwmw
if7a+E3CV3jlEm2xNJuAxJujDh+TdBCvXT1XmkuAiY4Xl3NdB+P3TA2GzhIA
yhCrnGEdsHzvjlSUErDDXrWwJVoPjtvN79rKCahNu9IgFdGQmaEOt+0mQFT9
eEteOgMta3P7zcaJhOsrFx9o5jDRjdPc01mrSdCu9ZYYLWEijy1DGQMeJHAl
JjJ7Nyba0lWwWyYi4UzEQiEVx0RHR8ZcbCJJyN/F93vayERqboXG+hQJckPB
U6bYACWFmc2zfk2C2HxrRJ2chWKvrCxb2keC9JompKmFhUK0ATZ270jInVA1
1mlYyONC/mqncRLcO6N6oqdYiP3WOGItawpeaIpdGgVsVBbPlkU4TIHhouHz
T9rYqPXwtEth+hSoc/n9lepv0YKiwXAWnwI+n/GAXc1Ba7Is5ydbU5BfvGc0
4A4HhR6K0Awsp0CgPnfutJKDCgLbNz9wpmC5y8OGl0McZDpH4XNyAwV/6Ot7
u62MkF5a6MBIpiBJxq7P/N0IDab4MGZUFATsfM8xSTNGNZGX/pqc/fUeGttU
s8QUhQmOb3h0bxpMqm79OaeXi2p37rf2mPkKFm/jfjW+ZIYoY6FBfYgOpstF
jzXKeSiow9OVX6KHR1Fa7877PGTsadKiKNdDoHMsy0jJQy0V3f5RMj3gbgUi
dzUPOR1NjblQowfBKcnGYg0PcS1v5y14qIcC/9E0z0Eeeix2HjCf0EPWuGG5
NxtDiGN3nruJhr3XD/sK1mOIklALa7bSUNWb5+PthyH5K2Xl5jAatn3M6hcG
YGixPL4hL5aGCYnYXBSKoZmQinfGqTToLIN3u8Vj6LbMUmBYRcMnfmjZaymG
Dsz5rKy6SkMo13GXOhdDy1Iag9bX0uA+t7bvTj6Givx27JUqaFAnKQzOF2Po
0JeyQgMNDbE9jVOOlRiyj0xYLOui4em5J7lYNYb6Wt2rfXpoSP+U9JK8hqHA
kq7GE8M0+Br43aqvwxCHeWWj1WcaTN8kCkvvYKgpMeVZM07DCTlZkKLA0JHn
66N/mqbh0rw3FcHNGHKE+SM0TcOk2CzNqRVD/wGJM28g
        "]]},
      Annotation[#, "Charting`Private`Tag$5407#1"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVjWtUjHkAhyuZhtqSsWlXGJfaXE5Mky52bTZta0JWkjaXNLq4FtnSZSlq
CLUxspXtjGyLdhtxKrJO4/ePhNEUbUU0ugyZLjLV+87MW8as/fCc58tzzjNL
GBsYaWZiYiL4xP928bbrMxqNGNkzKXlxLYfEMnMymVEjvANPKmSEQ65X8JxG
aCOaGvhz/WUc4uq8RtjTb0TeDxHPw25yiIdtxov6Z0bct/YUpJZwyHLVkLzg
mhGbcyzLs7M4JPC4opQfZgRft++iaj2HHGzM2Bt95yNEPh7zBB2TSXOzZV9N
uAHxng+O5D+1JdNJ7BQPhw+wT1J11lVPIjd21463UY5CYgi+oJlhQ7Zl8TRt
RxkMr2i9f8nDiiRXio8pDjEYU5e+Gl5gRc61jzjUJDK4ddHvnifXisgX3hSU
xDBoGlTfLWNbEb5iaXFCKAPrA1s3+bRZEpa1bzDHlYF82fMThkRLIs0Jrl7d
pce9CxHKneUTiV6ckglvPY7ODl73YMIE8tahps9vqR7fcaUOV0fZpPUya02D
mx5t5ZJbon42qbh9xlY5T48K+1UD1go2iem+cn6Uo0dGVKzmUA6bqHjN0iVq
HaLdq0LLbdmk4cnCp6WndUh526NJnGhBqkPj+PxTOrg+W7AlgWGR0tdV526L
dIhJ5vaHq1kkU+8T+ihZB6dXq/82q2ORFdyfVD0ROsh7DnlFprHIrVgRPctL
B++7/jdSh8aTYutXX+R3aWG6SBYYes+ciDd5W3i1a1FUX7bQ4ro5OVpSRLW1
alEaotSfLzQnQp/tjdPqtfjZY4ddQrw5mZ2gzrhwU4sI2eRajaM5+UM5/P7y
KS1aggzz/zwyjhRJLepuLNHimeuGH7u5ZuQ0s6MieLEWr5uX5EkmmJE0P3mR
br4WXVW/xLgOm5JtnVkpXlwt7A6q3invmpKZUybzZBO1yK3LaXMRmhJJikNh
bQeN7f5mlkyeCSn058X9e4KGuKHgnPa6AXMt/eVPMmjols/sTk80oPSxcHZD
Ko0wtj3rmLcBt1fnNj2Mp6FKSRC/ePwBbQE61zvhNAqmn+GGKMdgt142UuJF
453A56Skg4GE07rqshuN3ryArbsLGTg2DxYXL6JBZz722RzCwG0DN0jiSOPS
4Ff3Tyn0CNyYXnnWlkb8YLabq1SHnE2C+MO9FPbnysY+59GwcxAqUl5TyLYr
poNfUpC0JzsmdVB4lEtzh9MplG2RthxoofClc3T5y8YR1IfZuO+soZBfmTqQ
tHYYQVznX6OqKXSNRSad7R3Cy87lPdurKIgPhiexjwyhLzzut61XKTBz1s7w
uKIBO6JFu77gU+/oK5KI3+H03MGAdbmf/jP3XmWyBzD1DetKQA6FFX7yoTuH
++EU5blRIKLwWeRJyylf96LMad01vzQKD8WR4fbj1HB/u9PCN4WC+zKX9MX/
9OD7Hb9Xfbufgi89NBzVpUK9c6XNN3soZO3SVqlXdiOotz7aK5qCVeTHZcLj
nWj/6w3chRSk/HzR+2lKROz6ONVtCwX+WU1qXPpzDMyfuo8XQqHSZmWJm6IJ
c/zHuawKptDS2J2VNO0J/gM1opdz
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQvXDTetsb3l/2M0DBvb64ObucEXyrjdEHvO0Q/E9f
QznyjBH8xHqvGZtkEXyHScY7rD99hvP/bWf94TsbwY+6xSRzfyqCv+3Pf/uC
CQh+nuOv9kmtCP7dU+/Er+cj+HvuXjdPcEHwJRiuRn+0Q/BLlC7VN1ki+Drp
Z44v0UPw53w4EP5SAsGvZl5VXvT2E8L+mXFsCS8Q/CR94am+jxF8r+iaTRo3
EXyJzX5v7x1B8Hk8mWvO7Efw/9/bzrVrF4L/jEtRY+oGBP/WgqvbmlYj+GfN
ulwLliH437/f5569CMEHAJTHhHo=
        "]], LineBox[CompressedData["
1:eJwVVXk4VusXlXQJfSSJKzckmVI0iVRKGYrkSjQooeKmEkUZUm5UVAh1hdxQ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        "]], 
       LineBox[CompressedData["
1:eJxFx1kowwEAx/E5woO0UI6Uo9XKOUfDSHI/mLBoabHGXA9WxNAM84DcGkWz
TcyRnBGTMiLJFeV6soM5kzwsV3OU/r9fffv18eYJMvmWJBIp6Le/Zy010Zzm
7tdJ/2MYQgWZE/Co1el48RDsQKnSinvh6gQXt75mWF+wkjElgpdVH5vnhTCX
Wq+iRcELvi2lesMdYc9jrtrvEm4XRtpVHsL8rQeVrRp2zWXq/Dvhuh5HtjAC
TnmTJdp33BJekldKsySwT2KaQS6EP3u+G4J58Iwfby07HHbOo4YO64yEr7bn
veh0WMR6T4jwh111sSUMHzj962g+xgHWhDzHJRtvCCsVvnx2PxwdUN6a0w5f
rKqnORKYfJZi4pbBjfZFzSVJMK9mZLLWdE3YbPN4IHqCB6Uhr2I9fDK7wWg6
hOONV3ttY7C2gvrSIYNFFgLn7l540cPMkYphCsvjWZYNa7T5jopUmFM2RR+O
g6WtjHpVIExzkYyMU+D90d2dSXfYWsMmz9jASqYybO7LQLhrgFmwZYJ/ACst
2Zc=
        "]], LineBox[CompressedData["
1:eJwl2Hc019//AHDer6JhpSGKaFhZlUjFTVQ+imigkpSQWZFKZCelhIzIJisz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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQ3TfTN+XIt8f2DFAg80PmqxjHEzg/LXDlC1YhBH/D
KtM7X6QR/F/Mh84/VkXw+7fd2nbQEsG/xZ++aoMzgq+S+XnufF8Ef4c0T2tt
IoL/oME22LITwTf0XvB+ww0Ev2aJzuP5jxD8Y393XOt7g+BHbbi4N4fhKZzf
JMrco6GB4F++n6qxoBzBLy3RTuwXewbni3G93xOmiODvmL9JQk4Hwf9zyvLC
GkcEv0nRw/5UDoLfdy5FlvUwgr9MY97NqvzncL7HvkRTpyoE/2Ww6kTOVgRf
p36Nx4xZCP6mq7u2bz2K4O9ruj71g/QLOP/6HYGgtBMIvld36o2SSwj+Hstd
cc13EPwF05KzF3xA8DMCtrXckniJiK9/XNwvlRB8n7XxE7/rIPiGXJzzRBwR
/F+Ho7f7ZSL4OUUbbGOLEfx7CqxHsmsR/EO16y50TETwTXSYw6fPRvCX3Qq/
u3Qpgi/RuSZ5y3oEP2Rrs4HwBgQfAIV9uIo=
        "]], LineBox[CompressedData["
1:eJwVk3k0lY/zxxEJWVokUopEFD4tH0tqpE34lOUSiiQqW2S5ZYmoJGX5tUha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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ/f37fe7Ziz7ZM0BB3O8nt58vQ/BDI4onBq5B8F2E
JvxR2Y7g2+TLberbg+Abn1mT/uMggq/UdvLS6TMIPsMvppVFjxD8hMc3P9c/
R/APnNlg1/sGwW+YH3dl+TcE/7/Lrv93uD7D+f/6C8PcjRH8P6oPmGVaEPwY
/u1+mp0I/p4fvTPN+hD8mtPW+oEzEPzfBdOj2tYg+L92+238cAXBj1qq+ufv
TQR/V98fN+77CH5l4qo7qi8R/B9sbBzRfxH8iA93gjKYvsD5O25unlvKjuBX
rEk0niCI4H8P3Bt3VBXBb7q5/q6dNoLPl7goZocBgq9W0B612hrB3/S98qaK
I4JvW58TMc8NwV+0ab3tDW8EHwA3WpUa
        "]], LineBox[CompressedData["
1:eJwVkntUjHkch2dr2q5Gek/2kKQLtrRpk9JlfNUYUSTppqItCTUoG11OEZU2
Cttlt7I51lSrRaMjSxr9fpGGmT1OGZSQrihF6n3f3kkz77Z/fM5znr+efz6W
MYcC92hxOJyA2f1PG19tB78QEow6+gvSzNpRr+n65wahJNx8xqyNWNOBEipd
gnIiSWj3XBFm296JaBtbpTqaBEVLdKzs42t08ppZYMreWZ+R/Oh6sRfxnHkd
4yIS4C7TeTOnH5U3cQLiD5OwghM8POUxiG7Ih7bszCShofPQGyR8jzwDu/59
cZKEYyKNFa76gGQv5X4Bv5AwnVFdQX8eRj0fJJsExST0rvLsVASPovjEy4+k
ZSRsD9ubtj95DFFTJT4uF0lI2tb0/lTeJ2Skmy60rSUh4YUjOewzjsrOilov
15HARuX1HXgwjqznRwkWNZCwTh6zivD4gtyXrveai0hQB/2NGIsJtF/A41PP
SEj2umUsa5tEpJwjPdg92zu0SC60I1FW4KT7h7ckjJwRT5acIVFZdNeaVyMk
DOQ6iZZspFDb8cvOLRwKjtYKkvBVGllJXewL7Skob/zOZPoHFaoT2F791omC
yeP/WA6mqpCbwswuy5UCz0xb1f37KhTQzfn+Z28KFoy55+dsn0bHGLn1jjAK
rKO+Nn8T/xW9co4yW5pDQcLNUfuPiWoUp1o9NzefAkO1SWzedTUav2ekPXSW
ApAFW+YNqxHX5+5IVTkFO+3kC1uiNMhhh+ldGwkF9elXmnKFLMrKVITZdFMg
rH28tSCDg5e1uf5m7UjD9ZWLD2I9LXzjNO909moaVGu9kvSXaGH3rUOZA+40
8JIMxXauWnhrV9EesZCGM+ELBUysFk4dGXO2jqChcLe579NmLazgVSmtTtEg
0eU/1RJp48RQ43lWr2kQmW4Lb5BwccyVlRVL+2jIvaYMRi1cHKzyt7Z9R0P+
hLy5QcnF7hcKVzuO0+DWGdkTNcXFOm8Nwtdyp+CFstS5ma+DK+J0xOH2U6C7
aPj8kzYd3Hpk2rk4YwoU+eb91Ypv8YKSwTCuOQPm5pwHOrV6eE22xfxkKwYK
S/eO+t/RwyGHw5UDyxngK86dOy3Tw0UB7VseODGw3Plh08shPWw0R+p9ciMD
f2gae7st9bEmt9iek8xAolinMet3fTyY4s2ZkTPgv+u9nmG6Aa6LuPTXZKoK
7q0b21y3xAiH8o9vfHRvGgxrbv05p5eH63cdsHKf+Qpmb2N/NbhkjBkDgXZj
sBqmK4WPlbJ5OLDDw8W8TAOPIlVenfdNsIGHYYu0UgMBTjFcfZkJbqnq9osU
a4B0LRK6KUywY2pa9IU6DfBPJW0qVZpgnsXtggUPNVDkN5ruMWiCH4ucBkwn
NJA9rlvppUPgdXq253mbWdh3/YgPfwOBmSRmYd02Fmp6C7y9fAkseSWr3hLK
wvaP2f0CfwIvlsQ1FcSwMJEkMhWGEHgmuOqdQRoLaougPa5xBL4ttuDr1rDw
yTyk4nUugQ/O+SyrucpCCM9htyKfwMtSmgM31LPgNre+704hgUt8d+7LlbKg
SJRqny8l8OEvFcXaShZiepqnHKoJbBcRv1jcxcLTc0/yiVoC97W61Xr3sJDx
KfElfY3AAWVdzSeGWfDR9r3V2EDMXvTKJsvPLBi9SRCU3yEwSkh5hkkWTkjo
ohQpgY8+3xD10zQLl+a9qQrCBHaA+SMsy8KkyDjdsZXA/wF3AJcg
        "]]},
      Annotation[#, "Charting`Private`Tag$5407#2"]& ], 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQrWcv9ur////7JXRdQn4rcjoEtZ9dbRyP4Jefb8lN
3/cPzr9yhfvVwcS/cL7sgXwRc5k/cP7W7COs/Hd/wfkJPYYfbjb9hPN/TKru
2G//A85fzHdPcsbDb3D+gjXsx7aaIvhzvAyLLnd+hfPFgvd+XmGJ4PdHe5bW
vfwC55+J5zfLPIjgc6Rc/RY8E8FXS7MI92xF8F0zZm+3K0TwQ16eSbdMR/BT
sv6Jm8Qi+G+0xAsMIxB8ZS9mPe8wBB8AnMqQVQ==
        "]], LineBox[CompressedData["

1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAobKvPdhL9L+P2DcacR0HQN6OXpy6
Q/S/q6DyUS7nBUA6sVvASz70v5U90bcHTAVAltNY5Nw49L8BBkayp8UEQPL1
VQhuM/S/epREzkBNBEBOGFMs/y30v3ThQo0P3wNAqjpQUJAo9L9N4mODvHgD
QGF/SpiyHfS/heDpmdm9AkC8oUe8Qxj0v9Aw9gpXZwJAGMRE4NQS9L/HP1t6
ihQCQNAIPyj3B/S/j0VHbC14AUBAkjO4O/Lzv6T0zcdhWwBAnLQw3Mzs87+6
cGF5rhgAQPjWLQBe5/O/xyZsBeeu/z+wGyhIgNzzv0yueb/Nsf4/H6Uc2MTG
87/Dn0uQVdH8P/63BfhNm/O/te2KlfdX+T9a2gIc35Xzv2urSV5+7fg/tvz/
P3CQ87/iyTaQyoP4P25B+oeShfO/FJen52qy9z/dyu4X12/zv5l7pSjwFfY/
vN3XN2BE878UB//z+efyPxgA1VvxPvO/mnkP+ASC8j90ItJ/gjnzv7y2hxvJ
G/I/LGfMx6Qu879ZNfTnLE7xP5zwwFfpGPO/8AkhzNJX7z/4Er57ehPzv9TK
CkSQgu4/VDW7nwsO8790ZoApK6vtPwx6tectA/O/p2SPQMz06z97A6p3cu3y
v3GxDZY+X+g/bpleBmDo8r8ErqqdqX7nP2IvE5VN4/K/Nanx6AOZ5j9KW3yy
KNnyv+L9RDaPu+Q/PvEwQRbU8r/xj+AZ4MHjPzGH5c8Dz/K/DJQhJUW/4j8Y
s07t3sTyv68gg/VgmOA/DEkDfMy/8r91z/pdcN7eP//etwq6uvK/TtKEcZJl
3D/ydGyZp7Xyv8tx6x3butk/5gohKJWw8r8sj+ZKm8zWP9qg1baCq/K/Hwp5
9TJ80z/NNopFcKbyv69RdEoTFs8/9/ffC5ui8r+gVjybQYvHP8C4eHY=
        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQXZrQI60x49N+BiiY3RfToDYJwW/adXQuYweCHyg0
48b2YgT/3UEbPxVvBP9R+Mc7gm4I/tW3S7P/OyD4eyT5O2+ZIfjdhQ8PT1BC
8DUU2yz//vwI5yc2nFe5tgLBD7s53+7uYgTfy6gg4sk8BN/kiUDPpykIPodH
0Ge+RgR/Hf/Vg+6RCP7vebfidnIi+FP3Pp0xJ+sDnL/rvgbPGqV3cH6NDePa
WRIIvu3Mm76dfAj+gaCu/rRfb+H840dfCyleQvCvrF4nOa0RwX9XbqLe8OAN
nL/hCs+JvGsIfqHh04zYMwj+l1dTV1ntQPB/x37X/dqP4HO47DLJskfwlQUc
nELmvYbz+wweVmVNRvB/BDRtbuhA8M9MPKKytgjBLxH2ZGdzR/CPiQWd2f7+
FZxvYP6Z5dwTBH9W+BTbJzcR/PwZ19YJHEHwJaSiJ2bOQPCzZFPCpB0R/Cu2
rP2GZgi+Xdyy4+7aCL7w/BcWJaIIft3+zsIuLgT/xX2tVQv+v0SkN4Vc6bMv
EXw1R76Qx/cQ/AmJ63t+XkbwfzUGHOU/ieBHPtES/HkEwQcAmknwMw==
        "]], 
       LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAU7WDMBOw6b+H/YJXu4nDPzrjM29S
qOm/He1yUWjTyT+kA9WnaJ3pv3oM/3OyXdA/DiR24H6S6b/vPkhm9DrTP3hE
FxmVh+m/hhcFA2u91T/iZLhRq3zpvyZlxCKqAdg/t6X6wtdm6b/xKprsmwrc
PyLGm/vtW+m/Bq3FLZ3g3T+M5jw0BFHpv30UP03/nt8/YCd/pTA76b+FOul3
gHHhP8pHIN5GMOm/cogx2uI24j80aMEWXSXpvyWltvzQ9eI/CakDiIkP6b/l
u5CKLWPkP7IqiGri4+i/FV7wHEEK5z8f0WC5K9nov3omkD+KqOc/jHc5CHXO
6L9uMShGEUToP2XE6qUHuei/q/Wb7K5z6T8YXk3hLI7ov/kOLkfkues/fZES
WHc46L+2LrEEKP3vP0j4nEUMjee/13MfA8Xu8z+1nnWUVYLnv/Qo40O2K/Q/
IkVO455357/tbH2egmj0P/uR/4AxYue/3hNG07rh9D+uK2K8VjfnvwucrOgH
0/U/FF8nM6Hh5r/n3U7c2LP3P9/FsSA2Nua/tOP1VXyD+z98U/lEOCzmv8Sg
Rhm9vfs/GOFAaToi5r+95lgpN/j7P1D8z7E+Dua/00ZkNORt/D/AMu5CR+bl
v2xVlFGDXP0/oJ8qZViW5b8D/Z4qWkr/PzwtcolajOW/yn2bbP+J/z/Yurmt
XILlv/IQ4Dkkyv8/ENZI9mBu5b/+nJxBAyYAQIEMZ4dpRuW/FJUbuX2rAEBi
eaOpevbkvyAyeqj8yAFA/gbrzXzs5L9zuJn44+4BQJqUMvJ+4uS/5Y1zHWUV
AkDSr8E6g87kv6dz02tgZAJAQ+bfy4um5L9t/Jr0tQsDQOBzJ/CNnOS/cc/x
pOI3A0B8AW8UkJLkv2q9QMEqZQNAtBz+XJR+5L+826VHgMMDQFCqRYGWdOS/
IebslNP0A0DsN42lmGrkv3OMn6jQJwRAJFMc7pxW5L/pj1THq5MEQMDgYxKf
TOS/rBl0eB3NBEBcbqs2oULkv5nfS0ZqCQVA+PvyWqM45L/jLMokGUkFQJSJ
On+lLuS/vyelKd+MBUAwF4KjpyTkvy6Tdye51QVAzKTJx6ka5L93tVoSGyUG
QGgyEeyrEOS/QTi7SVF9BkAEwFgQrgbkv5jTFnxo4gZAoE2gNLD847/YPAxb
7FwHQI+ZTWTE9uO/u2pfx0G4B0C6zdo4
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3Zm1rPnew8f7JXRdQn4rcjqsEWR7tesUgv9UZ6rR
/m0IfnXo/C3foh/B+YJ1K830GB/C+Tpm73WWfr4D5ze7vL2ws+I6nC8asm5C
pPglOH/Tt6P8J1ROwflLbz/tfdmyD86PDZTZcjt5CZy/k6v66qHSxfYwvukj
RrnGiP1wvvKH3T+tDp2E8z0X3zzrF3EJznf1FWL+uvU6nN8ff73BYPsdOP+4
nyxvgNBDOD/KYqbrxLBHcP5bRdG6S7Mew/li7W4+fYcQ/A5IeML5ACt9kpA=

        "]], LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAjplNZMT24z/Xal/HQbgHQBz4HPUW
COQ/s1YjFSDTBkBmUanoBRLkP0oUtte/cAZAsKo13PQb5D86xUjVZBoGQPoD
ws/jJeQ/kcMMXWbMBUCPttq2wTnkP5oq8cfHQQVA2g9nqrBD5D+Njmyl3QIF
QCRp852fTeQ/sjhJeTvHBEC4GwyFfWHkP6evp+joVwRA4IA9UzmJ5D9s1YYw
lpADQCrayUYok+Q/LplKmHBiA0B0M1Y6F53kP4NMBLJ8NQNACOZuIfWw5D9z
h33Qwd4CQDFLoO+w2OQ/Pm/epM07AkB8pCzjn+LkP+JXFSblFAJAxv241o7s
5D/TmcsHn+4BQFqw0b1sAOU/GiWJQtGjAUCCFQOMKCjlP0bUby5CFAFA099l
KKB35T9+nwdE0wcAQHV0K2GPFuY/FyjI1808/D8WCu+8ViHmP04udYVu/fs/
uJ+yGB4s5j9bgX37Vb77P/zKOdCsQeY/X8r3I+lA+z+CIUg/ymzmP6vWRza2
SPo/js5kHQXD5j+mM4cg5F/4P6Yontl6b+c/3lbhvZ6W9D9IvmE1QnrnPxGc
9IGNWfQ/6VMlkQmF5z/q+bGoWRz0Pyx/rEiYmuc/8c08XHuh8z+y1bq3tcXn
P45Ci2l2qfI/voLXlfAb6D/ixqZOU6zwP2AYm/G3Jug/w/5UKAxr8D8Brl5N
fzHoP1mtTrJSKfA/RNnlBA5H6D9lvLpC1UjvP8ov9HMrcug/aZHyrqgn7T/X
3BBSZsjoP8oNcirdmug/Sotl2HTS6D+dqELJUQroP7w5ul6D3Og/CXVFSXd3
5z+glmNroPDoP3K7YAoSSuY/EkW48a766D9p5d2gFq/lP4TzDHi9BOk/hx4C
fegQ5T9oULaE2hjpP7GbQcWzyeM/2v4KC+ki6T8hor6i7R/jP0ytX5H3LOk/
qTWzt29x4j8xCgmeFEHpP12F9nb3A+E/pLhdJCNL6T96V8VBhEPgPxZnsqox
Vek/PcPWmKb23j/6w1u3TmnpP7DQvJW1nNs/bHKwPV1z6T+s6Zb2qsvZP94g
BcRrfek/ulSvF1Db1z9Qz1lKeofpPwD6S6I/w9U/wn2u0IiR6T+l2KSWo3bT
PzQsA1eXm+k/87Pm0wTg0D+m2lfdpaXpP8cG+/gWrMs/GImsY7Sv6T8TsKK0
9OHDP1S1gzATsOk/iPyCV7uJwz/n0cU7
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQHfVES/DnkZf2DFDwyOl/zbvrCH7Ix2Dmvw8R/GPz
V3Ryv0HwLfz+8kt9Q/BlVi+TMed6Bef3Rf5e5CqC4DNwBGiGyCH4T1J+mhYa
Ifhr5Xz8V0ch+HaTPjbKr0bwEyptnrP7vIbztVJOXH0XhuB/9gs5cjURwW9T
yVm4uBzBX3N+drT9YgT/p+rv82W/EPxJl3bueLriDZx/WNu86zDrOzhfjXPP
iyUeH+D8T8f1shb5Ivj72ha+nh+E4IextL+bFYPgt/4P/DKhAMF/8vX5/5oZ
CP6iR8LioS8Q/LyFbTOC3iL4Vgk/JQM+IfiX7t6T8f6D4DPeXKnkKPAREV7n
7fV0LRB82T3ZrqwdCL6I5K9feb0IPk9Zx4YbkxD8P/pLpdfMRfBvLb73MWgz
gj+tO3DegnsIft+L+8FcTxD8Vtc8zpKXCH7J/64S9y8IflDxEa93nJ/gfL5o
8+/Wpgg+246ja5ZaIfh/RUKS+B0Q/DfnCs4+8kLwTzmtWtyZgOAfmm8R+TkV
wd/55xhfbDaCv2Lb40qDMgR/gXCR/qxqBH9GAcNT5kYEv11LNuB6N4Jf176a
1XEigl/2xHL3qmkIfmlCj7TGDAQfAB1B62A=
        "]], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA9/ffC5ui8j+gVjybQYvHP1775Nvn
pvI/atx/A33jzz9VWHORUazyP85TCuffC9Q/TLUBR7ux8j93cFZewH3XP0QS
kPwkt/I/ZfwceW+J2j88bx6yjrzyP43uPRQOT90/M8ysZ/jB8j9m5XlfGeHf
PyKGydLLzPI/f0Ae9/FK4j8a41eINdLyP8zODtU/Y+M/EUDmPZ/X8j8R5qWs
wnDkPwD6Aqly4vI/qfxcm79x5j9g49nzf+fyPzuxLIFpV+c/wMywPo3s8j8G
3Jco8DfoP4CfXtSn9vI/M86j/+rr6T//RLr/3ArzP51P7U/oK+0//o9xVkcz
8z+iiBInGKbxP155SKFUOPM/l3/Xjo0F8j++Yh/sYT3zP8T8nduwZPI/fjXN
gXxH8z94pQ6LQCLzP/3aKK2xW/M/v8kK2xyc9D/8JeADHITzP9tu7K9plvc/
XA+3TimJ8z/N5CXBS/f3P7z4jZk2jvM/d2vefbRY+D98yzsvUZjzP8P+AUJS
Hfk/+3CXWoas8z9UgJQqZ6/6P1pabqWTsfM/Zms69yQW+z+6Q0XwoLbzP7R8
+O7qffs/ehbzhbvA8z+pjKg74lD8P/q7TrHw1PM/BRZCiRwH/j9apSX8/dnz
P7rVi+WzeP4/uo78Rgvf8z/6T2wUK+z+P3lhqtwl6fM/w/ClplrZ/z/YSoEn
M+7zP664TMe3KQBAODRYckDz8z8gkj2FD2gAQPgGBghb/fM/cBZ6hyfpAEBY
8NxSaAL0P73DegA0LAFAuNmznXUH9D9nuc1aKHEBQHisYTOQEfQ/RZUL9bAB
AkDYlTh+nRb0P3SAmSDWTQJAOH8Pyaob9D/daDUfDJ0CQPdRvV7FJfQ/dM/u
mqpGA0CC2a/dPiv0P67wk81fqgNADmGiXLgw9D/XeauGMBUEQJrolNsxNvQ/
27/TTw+JBEAmcIdaqzv0P0NH0Qn/CAVAsvd52SRB9D9DtsbxH5oFQD1/bFie
RvQ/tEiXFaFGBkCisq892Ev0P7fYNxpxHQdA4baNSw==
        "]], 
       LineBox[{{1.2710677907349544`, 3.141592653589793}, {
        1.2752602774951645`, 3.141592653589793}, {1.2806065600276888`, 
        3.141592653589793}, {1.2912991250927375`, 3.141592653589793}, {
        1.3019916901577864`, 3.141592653589793}, {1.323376820287884, 
        3.141592653589793}, {1.3447619504179815`, 3.141592653589793}, {
        1.3867526882062378`, 3.141592653589793}, {1.4287434259944938`, 
        3.141592653589793}, {1.507084223974067, 3.141592653589793}, {
        1.5920292423158844`, 3.141592653589793}, {1.6713335830607627`, 
        3.141592653589793}, {1.749078878861763, 3.141592653589793}, {
        1.8334283950250079`, 3.141592653589793}, {1.9121372335913134`, 
        3.141592653589793}, {1.9560685759793301`, 3.141592653589793}, {
        1.999999918367347, 3.141592653589793}}]},
      Annotation[#, "Charting`Private`Tag$5407#3"]& ], 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQrWcv9ur////7JXRdQn4rch4Iaj+72jgewS8/35Kb
vu8fnH/lCverg4l/4XzZA/ki5jJ/4Pyt2UdY+e/+gvMTegw/3Gz6Cef/mFTd
sd/+B5y/mO+e5IyH3+D8BWvYj201RfDneBkWXe78CueLBe/9vMISwe+P9iyt
e/kFzj8Tz2+WeRDB50i5+i14JoKvlmYR7tmK4LtmzN5uV4jgh7w8k26ZjuCn
ZP0TN4lF8N9oiRcYRiD4yl7Met5hCD4AN7Oa1Q==
        "]], LineBox[CompressedData["

1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAobKvPdhL9L+P2DcacR0HwN6OXpy6
Q/S/q6DyUS7nBcA6sVvASz70v5U90bcHTAXAltNY5Nw49L8BBkayp8UEwPL1
VQhuM/S/epREzkBNBMBOGFMs/y30v3ThQo0P3wPAqjpQUJAo9L9N4mODvHgD
wGF/SpiyHfS/heDpmdm9AsC8oUe8Qxj0v9Aw9gpXZwLAGMRE4NQS9L/HP1t6
ihQCwNAIPyj3B/S/j0VHbC14AcBAkjO4O/Lzv6T0zcdhWwDAnLQw3Mzs87+6
cGF5rhgAwPjWLQBe5/O/xyZsBeeu/7+wGyhIgNzzv0yueb/Nsf6/H6Uc2MTG
87/Dn0uQVdH8v/63BfhNm/O/te2KlfdX+b9a2gIc35Xzv2urSV5+7fi/tvz/
P3CQ87/iyTaQyoP4v25B+oeShfO/FJen52qy97/dyu4X12/zv5l7pSjwFfa/
vN3XN2BE878UB//z+efyvxgA1VvxPvO/mnkP+ASC8r90ItJ/gjnzv7y2hxvJ
G/K/LGfMx6Qu879ZNfTnLE7xv5zwwFfpGPO/8AkhzNJX77/4Er57ehPzv9TK
CkSQgu6/VDW7nwsO8790ZoApK6vtvwx6tectA/O/p2SPQMz06797A6p3cu3y
v3GxDZY+X+i/bpleBmDo8r8ErqqdqX7nv2IvE5VN4/K/Nanx6AOZ5r9KW3yy
KNnyv+L9RDaPu+S/PvEwQRbU8r/xj+AZ4MHjvzGH5c8Dz/K/DJQhJUW/4r8Y
s07t3sTyv68gg/VgmOC/DEkDfMy/8r91z/pdcN7ev//etwq6uvK/TtKEcZJl
3L/ydGyZp7Xyv8tx6x3butm/5gohKJWw8r8sj+ZKm8zWv9qg1baCq/K/Hwp5
9TJ807/NNopFcKbyv69RdEoTFs+/9/ffC5ui8r+gVjybQYvHvw/rjfY=
        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQXZrQI60x49N+BiiY3RfToDYJwW/adXQuYweCHyg0
48b2YgT/3UEbPxVvBP9R+Mc7gm4I/tW3S7P/OyD4eyT5O2+ZIfjdhQ8PT1BC
8DUU2yz//vwI5yc2nFe5tgLBD7s53+7uYgTfy6gg4sk8BN/kiUDPpykIPodH
0Ge+RgR/Hf/Vg+6RCP7vebfidnIi+FP3Pp0xJ+sDnL/rvgbPGqV3cH6NDePa
WRIIvu3Mm76dfAj+gaCu/rRfb+H840dfCyleQvCvrF4nOa0RwX9XbqLe8OAN
nL/hCs+JvGsIfqHh04zYMwj+l1dTV1ntQPB/x37X/dqP4HO47DLJskfwlQUc
nELmvYbz+wweVmVNRvB/BDRtbuhA8M9MPKKytgjBLxH2ZGdzR/CPiQWd2f7+
FZxvYP6Z5dwTBH9W+BTbJzcR/PwZ19YJHEHwJaSiJ2bOQPCzZFPCpB0R/Cu2
rP2GZgi+Xdyy4+7aCL7w/BcWJaIIft3+zsIuLgT/xX2tVQv+v0SkN4Vc6bMv
EXw1R76Qx/cQ/AmJ63t+XkbwfzUGHOU/ieBHPtES/HkEwQcAmknwMw==
        "]], 
       LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAU7WDMBOw6b+H/YJXu4nDvzrjM29S
qOm/He1yUWjTyb+kA9WnaJ3pv3oM/3OyXdC/DiR24H6S6b/vPkhm9DrTv3hE
FxmVh+m/hhcFA2u91b/iZLhRq3zpvyZlxCKqAdi/t6X6wtdm6b/xKprsmwrc
vyLGm/vtW+m/Bq3FLZ3g3b+M5jw0BFHpv30UP03/nt+/YCd/pTA76b+FOul3
gHHhv8pHIN5GMOm/cogx2uI24r80aMEWXSXpvyWltvzQ9eK/CakDiIkP6b/l
u5CKLWPkv7IqiGri4+i/FV7wHEEK578f0WC5K9nov3omkD+KqOe/jHc5CHXO
6L9uMShGEUTov2XE6qUHuei/q/Wb7K5z6b8YXk3hLI7ov/kOLkfkueu/fZES
WHc46L+2LrEEKP3vv0j4nEUMjee/13MfA8Xu87+1nnWUVYLnv/Qo40O2K/S/
IkVO455357/tbH2egmj0v/uR/4AxYue/3hNG07rh9L+uK2K8VjfnvwucrOgH
0/W/FF8nM6Hh5r/n3U7c2LP3v9/FsSA2Nua/tOP1VXyD+798U/lEOCzmv8Sg
Rhm9vfu/GOFAaToi5r+95lgpN/j7v1D8z7E+Dua/00ZkNORt/L/AMu5CR+bl
v2xVlFGDXP2/oJ8qZViW5b8D/Z4qWkr/vzwtcolajOW/yn2bbP+J/7/Yurmt
XILlv/IQ4Dkkyv+/ENZI9mBu5b/+nJxBAyYAwIEMZ4dpRuW/FJUbuX2rAMBi
eaOpevbkvyAyeqj8yAHA/gbrzXzs5L9zuJn44+4BwJqUMvJ+4uS/5Y1zHWUV
AsDSr8E6g87kv6dz02tgZALAQ+bfy4um5L9t/Jr0tQsDwOBzJ/CNnOS/cc/x
pOI3A8B8AW8UkJLkv2q9QMEqZQPAtBz+XJR+5L+826VHgMMDwFCqRYGWdOS/
IebslNP0A8DsN42lmGrkv3OMn6jQJwTAJFMc7pxW5L/pj1THq5MEwMDgYxKf
TOS/rBl0eB3NBMBcbqs2oULkv5nfS0ZqCQXA+PvyWqM45L/jLMokGUkFwJSJ
On+lLuS/vyelKd+MBcAwF4KjpyTkvy6Tdye51QXAzKTJx6ka5L93tVoSGyUG
wGgyEeyrEOS/QTi7SVF9BsAEwFgQrgbkv5jTFnxo4gbAoE2gNLD847/YPAxb
7FwHwI+ZTWTE9uO/u2pfx0G4B8D5nfY4
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3Zm1rPnew8f7JXRdQn4rch5YI8j2atcpBP+pzlSj
/dsQ/OrQ+Vu+RT+C8wXrVprpMT6E83XM3uss/XwHzm92eXthZ8V1OF80ZN2E
SPFLcP6mb0f5T6icgvOX3n7a+7JlH5wfGyiz5XbyEjh/J1f11UOli+1hfNNH
jHKNEfvhfOUPu39aHToJ53suvnnWL+ISnO/qK8T8det1OL8//nqDwfY7cP5x
P1neAKGHcH6UxUzXiWGP4Py3iqJ1l2Y9hvPF2t18+g4h+B2Q8ITzAW7mnZA=

        "]], LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAjplNZMT24z/Xal/HQbgHwBz4HPUW
COQ/s1YjFSDTBsBmUanoBRLkP0oUtte/cAbAsKo13PQb5D86xUjVZBoGwPoD
ws/jJeQ/kcMMXWbMBcCPttq2wTnkP5oq8cfHQQXA2g9nqrBD5D+Njmyl3QIF
wCRp852fTeQ/sjhJeTvHBMC4GwyFfWHkP6evp+joVwTA4IA9UzmJ5D9s1YYw
lpADwCrayUYok+Q/LplKmHBiA8B0M1Y6F53kP4NMBLJ8NQPACOZuIfWw5D9z
h33Qwd4CwDFLoO+w2OQ/Pm/epM07AsB8pCzjn+LkP+JXFSblFALAxv241o7s
5D/TmcsHn+4BwFqw0b1sAOU/GiWJQtGjAcCCFQOMKCjlP0bUby5CFAHA099l
KKB35T9+nwdE0wcAwHV0K2GPFuY/FyjI1808/L8WCu+8ViHmP04udYVu/fu/
uJ+yGB4s5j9bgX37Vb77v/zKOdCsQeY/X8r3I+lA+7+CIUg/ymzmP6vWRza2
SPq/js5kHQXD5j+mM4cg5F/4v6Yontl6b+c/3lbhvZ6W9L9IvmE1QnrnPxGc
9IGNWfS/6VMlkQmF5z/q+bGoWRz0vyx/rEiYmuc/8c08XHuh87+y1bq3tcXn
P45Ci2l2qfK/voLXlfAb6D/ixqZOU6zwv2AYm/G3Jug/w/5UKAxr8L8Brl5N
fzHoP1mtTrJSKfC/RNnlBA5H6D9lvLpC1Ujvv8ov9HMrcug/aZHyrqgn7b/X
3BBSZsjoP8oNcirdmui/Sotl2HTS6D+dqELJUQrov7w5ul6D3Og/CXVFSXd3
57+glmNroPDoP3K7YAoSSua/EkW48a766D9p5d2gFq/lv4TzDHi9BOk/hx4C
fegQ5b9oULaE2hjpP7GbQcWzyeO/2v4KC+ki6T8hor6i7R/jv0ytX5H3LOk/
qTWzt29x4r8xCgmeFEHpP12F9nb3A+G/pLhdJCNL6T96V8VBhEPgvxZnsqox
Vek/PcPWmKb23r/6w1u3TmnpP7DQvJW1nNu/bHKwPV1z6T+s6Zb2qsvZv94g
BcRrfek/ulSvF1Db179Qz1lKeofpPwD6S6I/w9W/wn2u0IiR6T+l2KSWo3bT
vzQsA1eXm+k/87Pm0wTg0L+m2lfdpaXpP8cG+/gWrMu/GImsY7Sv6T8TsKK0
9OHDv1S1gzATsOk/iPyCV7uJw78msOE7
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQHfVES/DnkZf2DFDwyOl/zbvrCH7Ix2Dmvw8R/GPz
V3Ryv0HwLfz+8kt9Q/BlVi+TMed6Bef3Rf5e5CqC4DNwBGiGyCH4T1J+mhYa
Ifhr5Xz8V0ch+HaTPjbKr0bwEyptnrP7vIbztVJOXH0XhuB/9gs5cjURwW9T
yVm4uBzBX3N+drT9YgT/p+rv82W/EPxJl3bueLriDZx/WNu86zDrOzhfjXPP
iyUeH+D8T8f1shb5Ivj72ha+nh+E4IextL+bFYPgt/4P/DKhAMF/8vX5/5oZ
CP6iR8LioS8Q/LyFbTOC3iL4Vgk/JQM+IfiX7t6T8f6D4DPeXKnkKPAREV7n
7fV0LRB82T3ZrqwdCL6I5K9feb0IPk9Zx4YbkxD8P/pLpdfMRfBvLb73MWgz
gj+tO3DegnsIft+L+8FcTxD8Vtc8zpKXCH7J/64S9y8IflDxEa93nJ/gfL5o
8+/Wpgg+246ja5ZaIfh/RUKS+B0Q/DfnCs4+8kLwTzmtWtyZgOAfmm8R+TkV
wd/55xhfbDaCv2Lb40qDMgR/gXCR/qxqBH9GAcNT5kYEv11LNuB6N4Jf176a
1XEigl/2xHL3qmkIfmlCj7TGDAQfAB1B62A=
        "]], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA9/ffC5ui8j+gVjybQYvHv1775Nvn
pvI/atx/A33jz79VWHORUazyP85TCuffC9S/TLUBR7ux8j93cFZewH3Xv0QS
kPwkt/I/ZfwceW+J2r88bx6yjrzyP43uPRQOT92/M8ysZ/jB8j9m5XlfGeHf
vyKGydLLzPI/f0Ae9/FK4r8a41eINdLyP8zODtU/Y+O/EUDmPZ/X8j8R5qWs
wnDkvwD6Aqly4vI/qfxcm79x5r9g49nzf+fyPzuxLIFpV+e/wMywPo3s8j8G
3Jco8Dfov4CfXtSn9vI/M86j/+rr6b//RLr/3ArzP51P7U/oK+2//o9xVkcz
8z+iiBInGKbxv155SKFUOPM/l3/Xjo0F8r++Yh/sYT3zP8T8nduwZPK/fjXN
gXxH8z94pQ6LQCLzv/3aKK2xW/M/v8kK2xyc9L/8JeADHITzP9tu7K9plve/
XA+3TimJ8z/N5CXBS/f3v7z4jZk2jvM/d2vefbRY+L98yzsvUZjzP8P+AUJS
Hfm/+3CXWoas8z9UgJQqZ6/6v1pabqWTsfM/Zms69yQW+7+6Q0XwoLbzP7R8
+O7qffu/ehbzhbvA8z+pjKg74lD8v/q7TrHw1PM/BRZCiRwH/r9apSX8/dnz
P7rVi+WzeP6/uo78Rgvf8z/6T2wUK+z+v3lhqtwl6fM/w/ClplrZ/7/YSoEn
M+7zP664TMe3KQDAODRYckDz8z8gkj2FD2gAwPgGBghb/fM/cBZ6hyfpAMBY
8NxSaAL0P73DegA0LAHAuNmznXUH9D9nuc1aKHEBwHisYTOQEfQ/RZUL9bAB
AsDYlTh+nRb0P3SAmSDWTQLAOH8Pyaob9D/daDUfDJ0CwPdRvV7FJfQ/dM/u
mqpGA8CC2a/dPiv0P67wk81fqgPADmGiXLgw9D/XeauGMBUEwJrolNsxNvQ/
27/TTw+JBMAmcIdaqzv0P0NH0Qn/CAXAsvd52SRB9D9DtsbxH5oFwD1/bFie
RvQ/tEiXFaFGBsCisq892Ev0P7fYNxpxHQfAO9KlSw==
        "]], 
       LineBox[{{1.2710677907349544`, -3.141592653589793}, {
        1.2752602774951645`, -3.141592653589793}, {
        1.2806065600276888`, -3.141592653589793}, {
        1.2912991250927375`, -3.141592653589793}, {
        1.3019916901577864`, -3.141592653589793}, {
        1.323376820287884, -3.141592653589793}, {
        1.3447619504179815`, -3.141592653589793}, {
        1.3867526882062378`, -3.141592653589793}, {
        1.4287434259944938`, -3.141592653589793}, {
        1.507084223974067, -3.141592653589793}, {
        1.5920292423158844`, -3.141592653589793}, {
        1.6713335830607627`, -3.141592653589793}, {
        1.749078878861763, -3.141592653589793}, {
        1.8334283950250079`, -3.141592653589793}, {
        1.9121372335913134`, -3.141592653589793}, {
        1.9560685759793301`, -3.141592653589793}, {
        1.999999918367347, -3.141592653589793}}]},
      Annotation[#, 
       "Charting`Private`Tag$5407#4"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"p(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-4.94159117436651, 4.94159117436651}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.812375897017541*^9, 3.812375902755568*^9}, {
   3.812375975138824*^9, 3.812375996050075*^9}, 3.812376044505191*^9, {
   3.8123761318866177`*^9, 3.8123761662914753`*^9}, 3.812376710117687*^9, {
   3.812376808644463*^9, 3.812376825199971*^9}, {3.8123769469785357`*^9, 
   3.812376974818131*^9}, 3.812377115074768*^9, 3.8123773321017523`*^9, {
   3.812377431669504*^9, 3.812377459635972*^9}, {3.812377739426697*^9, 
   3.812377743152372*^9}, 3.8123779492408857`*^9, {3.879929480614133*^9, 
   3.87992949537206*^9}, 3.879929530932705*^9, {3.879929597219026*^9, 
   3.879929633675623*^9}, {3.879929790536481*^9, 3.879929807800715*^9}, 
   3.8799311808174753`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b033b5e2-2739-4f53-bd5a-f866c0c6019b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pot", "[", "x", "]"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<x\>\"", ",", "\"\<V(x)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Green", ",", "Red", ",", "Red"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8123770225786657`*^9, 3.812377026509261*^9}, {
   3.812377164459223*^9, 3.8123771745645742`*^9}, {3.8123774754199047`*^9, 
   3.81237748000031*^9}, 3.8123777523086157`*^9, 3.8123779428388023`*^9, {
   3.87992982392206*^9, 3.879929830763987*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d17efc95-8753-4a8d-8142-48ee10b8ea83"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw1mnc8Vu/7wGVEEhJFxhOhQrJKGq6bEh8yk6SyiooWGWVEkpSZkCREZIWM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       "]]},
     Annotation[#, "Charting`Private`Tag$12039#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GSDAIaj97GrjeAS//HxLbvq+f3D+
lSvcrw4m/oXzZQ/ki5jL/IHzt2YfYeW/+wvOT+gx/HCz6Sec/2NSdcd++x9w
/mK+e5IzHn6D8+d4GRZd7vwK5zflJFZoen6B86uZV5UXvf0E5yc2nFe5tuIj
nD9179MZc7I+wPm77mvwrFF6B+crCzg4hcx7Dedv0urIevT4BZx//+hGBTOz
Z3D+U52pRvu3PYbzBetWmukxPoTzdcze6yz9fAfOb3Z5e2FnxXU4XzRk3YRI
8UsI+74d5T+hcgrOX3r7ae/Lln1wfmygzJbbyUvg/J1c1VcPlS62h/FNHzHK
NUbsh/OVP+z+aXXoJJzvufjmWb+IS3C+q68Q89et1+H8/vjrDQbb78D5x/1k
eQOEHsL5bxVF6y7Negznl5ZoJ/aLPYPzr98RCEo78QLOT6i0ec7u8xrOP6xt
3nWY9R2cr8a558USjw9wvuyebFfWjo9wPsMvppVFjz7B+d8D98YdVf0C5982
iZdWbfkK5xeECwgq3fkG50tOeRLBIvsDzl8XvWD554qfcH64bb3Hib2/4PyN
cblKVn9+w/k/uJyZd4b+hfODLlqbyc74B+c7cGhO4PP5D+dD8wucDwA8XOsH

       "]]},
     Annotation[#, "Charting`Private`Tag$12039#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"V(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {0., 16.480796730327615`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.812377488916272*^9, 3.812377502272462*^9}, 
   3.812377758478519*^9, 3.8123779513753653`*^9, 3.879929838434338*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"052a647c-b473-4299-b27d-40ab8c842dac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pot", "[", "x", "]"}], ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<V(x)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Green", ",", "Black", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "9"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "900"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E\>\"", ",", "25"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", "1.2"}], "}"}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E+2\>\"", ",", "25"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", "3.2"}], "}"}]}], "]"}]}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["2"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SqrtBox[
            RowBox[{"4", "-", 
             SqrtBox["2"]}]]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["2"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SqrtBox[
            RowBox[{"4", "+", 
             SqrtBox["2"]}]]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["2"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{"4", "+", 
             SqrtBox["2"]}]]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["2"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{"4", "-", 
             SqrtBox["2"]}]]}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"PointSize", "\[Rule]", "0.02"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["6"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SqrtBox[
            RowBox[{"4", "-", 
             SqrtBox["6"]}]]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["6"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SqrtBox[
            RowBox[{"4", "+", 
             SqrtBox["6"]}]]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["6"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{"4", "+", 
             SqrtBox["6"]}]]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["6"]}]]}], ",", 
         RowBox[{"pot", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{"4", "-", 
             SqrtBox["6"]}]]}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"PointSize", "\[Rule]", "0.02"}]}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.812376726870542*^9, 3.812376794864428*^9}, {
  3.812376840956605*^9, 3.812376848240334*^9}, {3.812377007006752*^9, 
  3.812377012151379*^9}, {3.8123771263816557`*^9, 3.812377133790387*^9}, {
  3.8123771825723867`*^9, 3.8123771976002197`*^9}, {3.812377470553103*^9, 
  3.8123774715402*^9}, {3.81237775477896*^9, 3.812377761902581*^9}, {
  3.812377944339622*^9, 3.812377945108612*^9}, {3.879929512097014*^9, 
  3.879929519186954*^9}, {3.879929700121208*^9, 3.879929707464734*^9}, {
  3.87992986509785*^9, 3.879929869559856*^9}, {3.879929912919466*^9, 
  3.8799299301547613`*^9}, {3.879929962314797*^9, 3.879930166006983*^9}, {
  3.879930521625383*^9, 3.879930582763379*^9}, {3.879930615082312*^9, 
  3.8799306187990713`*^9}, {3.879930650473874*^9, 3.879930682804995*^9}, {
  3.8799307573252573`*^9, 3.8799309080370913`*^9}, {3.879930945393701*^9, 
  3.879931068848865*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"dbdac47f-2af3-46d5-a3ad-0fdbe452470e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJw1mnk0Vl/UgGWISkiU8X1LUSGZIg32oZQfGZOkjEVCA5lCkSRDhoQoISJT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        "]]},
      Annotation[#, "Charting`Private`Tag$31671#1"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcDgg31Q+9nVxvEIfvn5ltz0ff/g
/CtXuF8dTPwL58seyBcxl/kD52/NPsLKf/cXnJ/QY/jhZtNPOP/HpOqO/fY/
4PzFfPckZzz8BufP8TIsutz5Fc5vykms0PT8AudXM68qL3r7Cc5PbDivcm3F
Rzh/6t6nM+ZkfYDzd93X4Fmj9A7OVxZwcAqZ9xrO36TVkfXo8Qs4//7RjQpm
Zs/g/Kc6U432b3sM5wvWrTTTY3wI5+uYvddZ+vkOnN/s8vbCzorrcL5oyLoJ
keKXEPZ9O8p/QuUUnL/09tPely374PzYQJktt5OXwPk7uaqvHipdbA/jmz5i
lGuM2A/nK3/Y/dPq0Ek433PxzbN+EZfgfFdfIeavW6/D+f3x1xsMtt+B84/7
yfIGCD2E898qitZdmvUYzi8t0U7sF3sG51+/IxCUduIFnJ9QafOc3ec1nH9Y
27zrMOs7OF+Nc8+LJR4f4HzZPdmurB0f4XyGX0wrix59gvO/B+6NO6r6Bc6/
bRIvrdryFc4vCBcQVLrzDc6XnPIkgkX2B5y/LnrB8s8VP+H8cNt6jxN7f8H5
G+Nylaz+/Ibzf3A5M+8M/QvnB120NpOd8Q/Od+DQnMDn8x/Oh+YXOB8AAVob
og==
        "]]},
      Annotation[#, "Charting`Private`Tag$31671#2"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcCAwyGo/exq43gEv/x8S276vn9w
/pUr3K8OJv6F82UP5IuYy/yB87dmH2Hlv/sLzk/oMfxws+knnP9jUnXHfvsf
cP5ivnuSMx5+g/PneBkWXe78Cuc35SRWaHp+gfOrmVeVF739BOcnNpxXubbi
I5w/de/TGXOyPsD5u+5r8KxRegfnKws4OIXMew3nb9LqyHr0+AWcf//oRgUz
s2dw/lOdqUb7tz2G8wXrVprpMT6E83XM3uss/XwHzm92eXthZ8V1OF80ZN2E
SPFLCPu+HeU/oXIKzl96+2nvy5Z9cH5soMyW28lL4PydXNVXD5UutofxTR8x
yjVG7IfzlT/s/ml16CSc77n45lm/iEtwvquvEPPXrdfh/P746w0G2+/A+cf9
ZHkDhB7C+W8VResuzXoM55eWaCf2iz2D86/fEQhKO/ECzk+otHnO7vMazj+s
bd51mPUdnK/GuefFEo8PcL7snmxX1o6PcD7DL6aVRY8+wfnfA/fGHVX9Auff
NomXVm35CucXhAsIKt35BudLTnkSwSL7A85fF71g+eeKn3B+uG29x4m9v+D8
jXG5SlZ/fsP5P7icmXeG/oXzgy5am8nO+AfnO3BoTuDz+Q/nQ/MLnA8A1rrs
pw==
        "]]},
      Annotation[#, "Charting`Private`Tag$31671#3"]& ]}, {}}, {{}, {
     {RGBColor[0, 0, 1], PointSize[0.02], AbsoluteThickness[1.6], 
      PointBox[{{-0.8040190354753588, 1.}, {-1.1634231348023272`, 1.}, {
       1.1634231348023272`, 1.}, {0.8040190354753588, 1.}}]}, {
      {RGBColor[0, 0, 1], PointSize[0.02], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0, 0, 1], PointSize[0.02], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[1.6], 
      PointBox[{{-0.6225974335830541, 3.}, {-1.2697922805308728`, 3.}, {
       1.2697922805308728`, 3.}, {0.6225974335830541, 3.}}]}, {
      {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"V(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox["\"E\"", 25, StripOnInput -> False], TraditionalForm], {1.8, 
     1.2}], 
    InsetBox[
     FormBox[
      StyleBox["\"E+2\"", 25, StripOnInput -> False], TraditionalForm], {1.8, 
     3.2}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->900,
  LabelStyle->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.999999918367347, 1.999999918367347}, {0, 9}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8799307196448307`*^9, {3.879930789998851*^9, 3.879930908373251*^9}, {
   3.879931022199957*^9, 3.8799310692862873`*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"16103fad-c7da-4897-b37b-1c57155fec53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"ArcCosh", "[", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], "]"}], 
       ",", 
       RowBox[{"-", 
        RowBox[{"Re", "[", 
         RowBox[{"ArcCosh", "[", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], "]"}]}],
        ",", 
       RowBox[{"Im", "[", 
        RowBox[{"ArcCosh", "[", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], "]"}], 
       ",", 
       RowBox[{"-", 
        RowBox[{"Im", "[", 
         RowBox[{"ArcCosh", "[", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"pot", "[", "x", "]"}], "+", "1"}], ")"}], "]"}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", "Purple", ",", "Red", ",", "Red"}], "}"}]}], 
     ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<p(x)\>\""}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "900"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", "Large"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["2"]}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["2"]}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["2"]}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["2"]}]]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"PointSize", "\[Rule]", "0.02"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["6"]}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["6"]}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            SqrtBox["6"]}]]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SqrtBox["6"]}]]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"PointSize", "\[Rule]", "0.02"}]}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8799311986497726`*^9, 3.8799312725431767`*^9}, {
  3.879931306353311*^9, 3.879931312763761*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"6d55d8cb-1b31-4996-af85-6ff24284e223"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[
       {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwBoQRe+yFib1JlAgAAAEkAAAACAAAALj8W6v///7/zbBB6MMQTQG/5I4j5
+v+/P1KKzb3AE0CwszEm8/X/v9LOMyRKvRNAMihNYubr/7+XR2TYX7YTQDcR
hNrM1/+/xQ44SX+oE0BA4/HKma//v1yPC7KNjBNAUofNqzNf/78z93Ch41MT
QHfPhG1nvv6/hUI3KUnfEkDU1AvqwWH9v3U4x4GY0RFAHcBvFDcc/L8YeePg
xrwQQLVrxAUP3fq/nv1Wn/AeD0BgjDHw2YL5v/JD1sWlNwxAerSShs19+b/7
6Kve8isMQJXc8xzBePm/uKFGwzggDEDKLLZJqG75v9Lu6MKuCAxAM806o3Za
+b8Oc15bQtkLQAYORFYTMvm/yj3Yif14C0Csj1a8TOH4v8OfZN1psgpA+JJ7
iL8/+L+CIlZRxwkJQOccwepGOvi/QSCsHK36CEDWpgZNzjT4v9mynriF6whA
s7qREd0p+L+zGEvsDs0IQG7ip5r6E/i/hGZv8H2PCEDjMdSsNej3v2c2t1qy
EQhAztAs0auQ97975+bweAoHQLxacjMzi/e/MtcrXXb5BkCr5LeVuoX3v256
IOth6AZAiPhCWsl6978m3kyqAsYGQEMgWePmZPe/yuZ9OWWABkC4b4X1ITn3
vz/CSrV/8QVAow7eGZjh9r8BL71SWsMEQJJbPwc53Pa/oMyuLAewBECCqKD0
2db2v6tY3fianARAYkJjzxvM9r90N2gWdnUEQCJ26ISftva/ZL0SxPAlBECi
3fLvpov2v9VU/SqkgQNAoKwHxrU19r/XMlVQ4iACQJD5aLNWMPa/5NQ1l54J
AkCARsqg9yr2v+G3fG4y8gFAYOCMezkg9r8Wd+Pt3cIBQB8UEjG9Cva/lMaP
2S5iAUCeexycxN/1v2NKAgv5lwBAnEoxctOJ9b+SzpmV9rD9PyQLSsrQhPW/
90Af4oN4/T+ry2Iizn/1v18IGAaGP/0/ukyU0sh19b/je3aS2sv8P9lO9zK+
YfW/mR2RIFjd+z8WU73zqDn1v+1JQoqe3/k/nhPWS6Y09b/pl05ea5z5PyXU
7qOjL/W/9YjLQlxY+T80VSBUniX1v6XuJ8WLzfg/UleDtJMR9b917o00Mqz3
P49bSXV+6fS/cZS9+xUx9T8WHGLNe+T0v40Wo/VW2/Q/ntx6JXnf9L/JlPUg
8oP0P65drNVz1fS/GihnstvP8z/MXw82acH0v5i0f+x5T/I/VCAojma89L/h
+2V5k+nxP9vgQOZjt/S/kndheQiB8T/qYXKWXq30v/kjTx43p/A/CGTV9lOZ
9L/hJUSFnpLtP5Ak7k5RlPS/jR9trfmN7D8X5QanTo/0v0NGyvG+fus/JmY4
V0mF9L8NZYoLFDvpP64mUa9GgPS/yJJlYRgD6D8252kHRHv0vzY9LoMwueY/
RWibtz5x9L9E9fHyZuHjP8wotA88bPS/jGr2t+hI4j9U6cxnOWf0vwxl/j1i
h+A/3KnlvzZi9L+sM5iF7xvdP2Rq/hc0XfS/M5Pwf3KD2D/sKhdwMVj0v7QP
SKg0zdI/I0oDLktW9L/Vz+KMeRvQP+xFcvM=
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQvXDTetsb3l/2M0DBvb64ObucEXyrjdEHvO0Q/E9f
QznyjBH8xHqvGZtkEXyHScY7rD99hvP/bWf94TsbwY+6xSRzfyqCv+3Pf/uC
CQh+nuOv9kmtCP7dU+/Er+cj+HvuXjdPcEHwJRiuRn+0Q/BLlC7VN1ki+Drp
Z44v0UPw53w4EP5SAsGvZl5VXvT2E8L+mXFsCS8Q/CR94am+jxF8r+iaTRo3
EXyJzX5v7x1B8Hk8mWvO7Efw/9/bzrVrF4L/jEtRY+oGBP/WgqvbmlYj+GfN
ulwLliH437/f5569CMEHAJTHhHo=
         "]], LineBox[CompressedData["
1:eJwVVXk4ltsXRbqEPkLiyg1JphRNIu2UMhTJlWhQQsVNJYoypNyoqBByhVxD
IVOplHR3g6l+UsmczMQ3vu/7vV9C+L39cZ7zrOfZ+6z1nLX2OVqHTjj7SIiJ
iZUx69d++mCcul4qhds8nl8R7a+D29f3ReomUijTrr/Tl/UJruvMk1e+RqHD
Gr3i12eb4WJlTYb4ZQqV5ZOfHNrXBmeczhkJLlLIOyoY2D7YAX7Dxs+7wikM
7ZB5pGXQBR5hA3bvQij0d3zSM7q+G3YqprZXBFJ417P6/E6lXrDO334k7ziF
GroPEozGesFsg/j3RF8KxVznb73T0Aeafn5Kxw8w2CHOu+HPAVAWW5S9dw+F
vRq6y12kB0Eq5fMKu10U/ohVCbR6NAj8V+sddbZR+PDy2KY40RD07ya75m2l
8PTZHmWLuGFo4eX9NbORwoPK6TemF36DKjX5K51rKMwcvtoaZTwCZaVvFtSb
UOisdHx6VtkI5G4JufvYiMIJ440ctWWjEBvQ9yZem8ITs3Ueq6mzIUIqxTlC
g8Iu56TC0Dg2nMqw7/tLlcK4S2pnfCbYsOdt+fRWFoXbHTv/jmnggJ5W9Lqp
cRJDsl5OmjnyYGGFeT2bJjHhIEdjeT4P5B0Eru0CEqPhjFjdDA++h7gFlQ+R
6F0ujLbI50P1R4NS308kdm+2CDvfK4Cnh3ssdzeQ2H8v25erTMD9nzcbrOtI
zFYILKkwIyBRb2p00QsSnU5536kNJ8Az8oNOaz6JjWuKnc9OE+DacWfD1xwS
TedXLDBfSIK96Um3wUwSj3fvC3daR8KqQYU4KolEsibjw40AEqRtnYWsCyRm
Oqmov+0kYSpLe65KGIlp+dKsAiEJ1DilqxFMYo3Xa4MpWQq+3L+5x9CfxMFc
Q1OWBQUl8i2vbNxJTDouNqh9k4Kco3lfHF1IzPVziaXvUZD66rRo1w4STz4z
+M2pioILgSr63ltIjH/g4Fs8QIFL2+74SBMSjyUXzFu/TAh2K/QKY4xILDGZ
pXNrgxA2XPnx5vpSEsvaBsZidwhBz+KfsXQNElU7VVPsTgphMrPT49kcRk+z
YsDGYiEQY4UhLyVJbP8v4U3ycyEMOoUm1s0QGJTu1xX/VgiNEgtrW0QEPtWm
w8MHhZB9eP8yqo9A+yXaLGcVGm7hMpvxLgKPPA85OaZFQ5zq9EGxdgL3ZJo1
b1tGw+l3mUmsRgKbNLhJszfTYGvcO2lQSeBeE2OJNj8aLGPK5ps+JtDHPO4B
K4gG097I5evKCOR1z8T9DKNBPVHLy+YugTYnj3+dukaDAocMc/yXQKMrvzUq
ptAgaf06ZVc6gWbNdv29GTTwRYfeeSUSKGX9yPh+EQ0DjisH/a4R+L6Sepxf
TkP7vVnTAZcZ/bTrjGclDa/dc00iIwi8aqENMnU0VDwM2hZzlsBToq59Ew00
FMlu8bkeROCXxbmx+U00JL8YSk33I7BDacbM6isNHiFpEWt9CKwILWhL6qdB
b+UO76YDBH6+ZWiT8Y0GkjfL3n8PgdXefy3ay6WhMv/pculdzH29bKEaCRqi
vPzn5+wgMGZupOM4TcP2P7QnLe0J9DWzrez8QUP3zdjaQCAQ2uzqq2douOe4
sYhlTmBb3irPRgkRnJwjSihYRaBsTctY/GwRrKsuCLZeTqDHj38n5aRFIHHe
Y3+PPoERa0PaNsmI4H/rlDaf0yEwTvEpaSongiS6Tm/+IkYP27Xo61wReJSG
scrUGP+kaO/N8iJY6mdC2ysT6JDKCfJWEAGhM9wxxCIwOueoidU8ETzrScPI
OQTWkqc5HQy+mLYjT12SwMeTcwljRRHcKpRW8Z8SoH6f/uWNDDbQPNWXTQlw
ZcCHHywGVyV/KWr/JkAfuz+i0ph+R9ktIayvAnRV3Oc9wPD1RpZstm4S4Mvu
mZZRRs+p7wvkz9UJ0P9h1dwSlggkj13oLK0SoNfqWMsVjP6UPnbe0AMB3rn1
8OZJWRHo73YJUL8nQM2Cj+Yn5jB8DS/W70wX4FX9PncjKYZv01LpmAQBJjtb
K+dLMnwV8Z+rogVYdaf6Sr84w7dsIpMKFWBUy+3WL9NM3nK8/PQCBGhpH6yU
NElDiur71R6HBfglIHSXLOOX3vU14kl7BThRvLXEivHz+ayshrdOApTwEhqu
Zfx2PDsndWaLAAlntQ4Oh4Ze/imv1RYC/GTZWHWAyYtk55aJrCUC7MwtM73E
5CtlR2lN6+8CVJMKfbWmnTm/RjVBTkGAq51lIu8xeXQo4ywNmeCjrEa7R20t
Ux+dsGvHBz7+Of3q9th9pv7nhOalaj5qiX14lpXL5C/Am1v5jI8DefWO0sy8
9OxbG6Wby8cHYpstFK/9yu/XsqkQPk74mrbL+v3K69awlcf5mLbT9kLOwV/5
LLPx9eKj8ZKqsTFXGgLmRHU3O/BxK1gZtm5i6nv05Iq0+Riil/HRYwENYevF
i9NU+VhYyJNOl2Pm/Z8OhyssPtL9Y77p4jS8dL564/AED+8v8Ng6xBZCXQ1H
UauJh6rbC8i4SiFc1q4ul6/n4TltZcUO5r2yP5/uMv2Ch9VH4lcNZTHvk5lD
ypcCHnKMlqZbRAuh+X6JWsoFHj5Re/+4yUEIKdIxlX8H83By4cdqBRDCbp8D
ewP9eeg5eiNeZoUQOv9QyHBy56HMZrLNeJ4Q+hICNGVNeHhr9ZjR0o8U8INX
LY3s5WLlUNdh/Y0UlDXL1R9v5SI3NkftnREFASZDR/c3MJi2dlNTo4BmJxea
P+XicHaaDBIkTO4fWya6wcWoorVDs9NJqKr80DhwiYtLpv/uGL9EQsSC/BNN
oVws/064Jp4gQeKT24PSI0x/V/14oRXz31hXrvIDLh5e4tvp0EfAu6zEFrfV
XAy0K/dfV09A3JTfGRtDLio0zkw8LyFAvkL9qc4CLpop/tkefo4AFYNwix4+
B/npp92fyBGwWGHjJpdMDjb5+Ki5reTD9RV95/xucjB6bDBoMZcHP5wulkde
5mBhgmfh1RweNCRU6xSf4qCUvOEmMRYPgpTspH6z4WDAVPAi/Y8c6F7JhoXr
OSi33nYkOIwDti6xIaYmHIyYPcyjdTmgkfx+1EOdg0f2rvFefoYNtSrODRUC
NsrrRCnbTY7AirVCycZBNh4K1btXnjICabuTLAc72NiZXVR6dfkInEhtLVGo
ZqNxTYok4fYNOp8Gf9N9xsbYbdPWxqPDYN2hqmlZwsZ/O2s/rj0zDKq/703w
TWWj1KNhx/ZLQ3DR/Ofb89fYSA8Uj9BSQ8DdkyGRcpGNVbPE3w5dGoRXt3sC
Xx9jY0yU+U5u4AAYVUUWtXuyMe9Btc/qgX5I6dIa4ruy0f0P+bzy7f3gp+Ht
qm7FRt6a04++yPZBs+XsGyZr2JitZXz+54Fe2OBxt87GkI3Kbrd93V17ID/C
RsxDk43Vtruv2bV/BaU7I2ZB89l44nfL0ehNXRCBVwKuyrBx3sDD8vfxnTDS
Y1CYNTOK3xNlZdxftIOzWEP/E3oUTeXJY7NetkKVpr/6+9FRzPrvWlNGXDPo
WrFcBrpH8bMcN8hHvgniPUvjxj+P4oE5r8O1bBth4oJTjfzbUUwaURO3EdSC
+6DBvPHqUSxc7Lnyxuk38H9pogzf
         "]], LineBox[CompressedData["
1:eJxFx1kowwEAx/E5woO0UI6Uo9XKOUfDSHI/mLBoabHGXA9WxNAM84DcGkWz
TcyRnBGTMiLJFeV6soM5kzwsV3OU/r9fffv18eYJMvmWJBIp6Le/Zy010Zzm
7tdJ/2MYQgWZE/Co1el48RDsQKnSinvh6gQXt75mWF+wkjElgpdVH5vnhTCX
Wq+iRcELvi2lesMdYc9jrtrvEm4XRtpVHsL8rQeVrRp2zWXq/Dvhuh5HtjAC
TnmTJdp33BJekldKsySwT2KaQS6EP3u+G4J58Iwfby07HHbOo4YO64yEr7bn
veh0WMR6T4jwh111sSUMHzj962g+xgHWhDzHJRtvCCsVvnx2PxwdUN6a0w5f
rKqnORKYfJZi4pbBjfZFzSVJMK9mZLLWdE3YbPN4IHqCB6Uhr2I9fDK7wWg6
hOONV3ttY7C2gvrSIYNFFgLn7l540cPMkYphCsvjWZYNa7T5jopUmFM2RR+O
g6WtjHpVIExzkYyMU+D90d2dSXfYWsMmz9jASqYybO7LQLhrgFmwZYJ/ACst
2Zc=
         "]], LineBox[CompressedData["
1:eJwl2Hk0Vd/bAHDuKRpMaRBFNJhCKpFKzxaVryIaUElKyFiRSnSNSSkhQ2Qm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         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQ3TfTN+XIt8f2DFAg80PmqxjHEzg/LXDlC1YhBH/D
KtM7X6QR/F/Mh84/VkXw+7fd2nbQEsG/xZ++aoMzgq+S+XnufF8Ef4c0T2tt
IoL/oME22LITwTf0XvB+ww0Ev2aJzuP5jxD8Y393XOt7g+BHbbi4N4fhKZzf
JMrco6GB4F++n6qxoBzBLy3RTuwXewbni3G93xOmiODvmL9JQk4Hwf9zyvLC
GkcEv0nRw/5UDoLfdy5FlvUwgr9MY97NqvzncL7HvkRTpyoE/2Ww6kTOVgRf
p36Nx4xZCP6mq7u2bz2K4O9ruj71g/QLOP/6HYGgtBMIvld36o2SSwj+Hstd
cc13EPwF05KzF3xA8DMCtrXckniJiK9/XNwvlRB8n7XxE7/rIPiGXJzzRBwR
/F+Ho7f7ZSL4OUUbbGOLEfx7CqxHsmsR/EO16y50TETwTXSYw6fPRvCX3Qq/
u3Qpgi/RuSZ5y3oEP2Rrs4HwBgQfAIV9uIo=
         "]], LineBox[CompressedData["
1:eJwVlXk0le33xhEJGRpUpBTJVHgbXmNd0iS8JR2KIonKUGQqQ0QlqeTXIGlQ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         "]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ/f37fe7Ziz7ZM0BB3O8nt58vQ/BDI4onBq5B8F2E
JvxR2Y7g2+TLberbg+Abn1mT/uMggq/UdvLS6TMIPsMvppVFjxD8hMc3P9c/
R/APnNlg1/sGwW+YH3dl+TcE/7/Lrv93uD7D+f/6C8PcjRH8P6oPmGVaEPwY
/u1+mp0I/p4fvTPN+hD8mtPW+oEzEPzfBdOj2tYg+L92+238cAXBj1qq+ufv
TQR/V98fN+77CH5l4qo7qi8R/B9sbBzRfxH8iA93gjKYvsD5O25unlvKjuBX
rEk0niCI4H8P3Bt3VBXBb7q5/q6dNoLPl7goZocBgq9W0B612hrB3/S98qaK
I4JvW58TMc8NwV+0ab3tDW8EHwA3WpUa
         "]], LineBox[CompressedData["
1:eJwVkXtUjHkch2enmW26GJn3ZA8Z6YItbdqkdBnfX40RRZJuKtqSUIPGRuoU
UaONwnbZrWyONdVq0ejIkkYX0jCzxymDEtIVpUi979s7aebd9o/Pec7z1/PH
xyr2YNBuJoPBCJzd/7T1M3D0D8XBtKM/L9WiHXrN1z03DsPh5jNqbeSaDkgs
dw3OjsKh3WtFuF17J5C2dhpdDA7qlpg45cfXcPKaRVDKnlmfkf/odrEXuC7c
jnExDnCX6ryZ3Q+lDYzAhEM4rGCEDE95DsIN1dDmHRk41HUefNMkeg9eQV3/
vjiJwzGx3rq54gMoX6r8A3/BYTq9soz8PAw9H+QbhYU49K7y6lSHjEJC0uVH
ihIctoXvSd2XPAbEVJGv60UcJFsb3p/K+QSmhmkiu2ocEl844cO+41ByVtx6
uQYHOjqnb/+DcbCZHy1cVIcDUsWuwjy/gMfSdd5zm3DQBf/dRFlOwD4hV0A8
wyHZ+5aZsm0ScBVDcaB7tndwkUpkj0Nm0KTHh7c4jJyRTRadwaEkpmvNqxEc
BqTO4iUbCGg7ftmlhUHAkWqhpPkqCdYKV4d8BwJK67/jTf+ghRqh3dVvnQmY
PP6P1eBRLbirLewz3QjwyrDT3r+vhcBuxvc/+xCwYMwjN3vbNByjVDbbwwmw
if7a+E3CV3jlEm2xNJuAxJujDh+TdBCvXT1XmkuAiY4Xl3NdB+P3TA2GzhIA
yhCrnGEdsHzvjlSUErDDXrWwJVoPjtvN79rKCahNu9IgFdGQmaEOt+0mQFT9
eEteOgMta3P7zcaJhOsrFx9o5jDRjdPc01mrSdCu9ZYYLWEijy1DGQMeJHAl
JjJ7Nyba0lWwWyYi4UzEQiEVx0RHR8ZcbCJJyN/F93vayERqboXG+hQJckPB
U6bYACWFmc2zfk2C2HxrRJ2chWKvrCxb2keC9JompKmFhUK0ATZ270jInVA1
1mlYyONC/mqncRLcO6N6oqdYiP3WOGItawpeaIpdGgVsVBbPlkU4TIHhouHz
T9rYqPXwtEth+hSoc/n9lepv0YKiwXAWnwI+n/GAXc1Ba7Is5ydbU5BfvGc0
4A4HhR6K0Awsp0CgPnfutJKDCgLbNz9wpmC5y8OGl0McZDpH4XNyAwV/6Ot7
u62MkF5a6MBIpiBJxq7P/N0IDab4MGZUFATsfM8xSTNGNZGX/pqc/fUeGttU
s8QUhQmOb3h0bxpMqm79OaeXi2p37rf2mPkKFm/jfjW+ZIYoY6FBfYgOpstF
jzXKeSiow9OVX6KHR1Fa7877PGTsadKiKNdDoHMsy0jJQy0V3f5RMj3gbgUi
dzUPOR1NjblQowfBKcnGYg0PcS1v5y14qIcC/9E0z0Eeeix2HjCf0EPWuGG5
NxtDiGN3nruJhr3XD/sK1mOIklALa7bSUNWb5+PthyH5K2Xl5jAatn3M6hcG
YGixPL4hL5aGCYnYXBSKoZmQinfGqTToLIN3u8Vj6LbMUmBYRcMnfmjZaymG
Dsz5rKy6SkMo13GXOhdDy1Iag9bX0uA+t7bvTj6Givx27JUqaFAnKQzOF2Po
0JeyQgMNDbE9jVOOlRiyj0xYLOui4em5J7lYNYb6Wt2rfXpoSP+U9JK8hqHA
kq7GE8M0+Br43aqvwxCHeWWj1WcaTN8kCkvvYKgpMeVZM07DCTlZkKLA0JHn
66N/mqbh0rw3FcHNGHKE+SM0TcOk2CzNqRVD/wGJM28g
         "]]},
       Annotation[#, "Charting`Private`Tag$6673#1"]& ], 
      TagBox[
       {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVjWtUjHkAhyuZhtqSsWlXGJfaXE5Mky52bTZta0JWkjaXNLq4FtnSZSlq
CLUxspXtjGyLdhtxKrJO4/ePhNEUbUU0ugyZLjLV+87MW8as/fCc58tzzjNL
GBsYaWZiYiL4xP928bbrMxqNGNkzKXlxLYfEMnMymVEjvANPKmSEQ65X8JxG
aCOaGvhz/WUc4uq8RtjTb0TeDxHPw25yiIdtxov6Z0bct/YUpJZwyHLVkLzg
mhGbcyzLs7M4JPC4opQfZgRft++iaj2HHGzM2Bt95yNEPh7zBB2TSXOzZV9N
uAHxng+O5D+1JdNJ7BQPhw+wT1J11lVPIjd21463UY5CYgi+oJlhQ7Zl8TRt
RxkMr2i9f8nDiiRXio8pDjEYU5e+Gl5gRc61jzjUJDK4ddHvnifXisgX3hSU
xDBoGlTfLWNbEb5iaXFCKAPrA1s3+bRZEpa1bzDHlYF82fMThkRLIs0Jrl7d
pce9CxHKneUTiV6ckglvPY7ODl73YMIE8tahps9vqR7fcaUOV0fZpPUya02D
mx5t5ZJbon42qbh9xlY5T48K+1UD1go2iem+cn6Uo0dGVKzmUA6bqHjN0iVq
HaLdq0LLbdmk4cnCp6WndUh526NJnGhBqkPj+PxTOrg+W7AlgWGR0tdV526L
dIhJ5vaHq1kkU+8T+ihZB6dXq/82q2ORFdyfVD0ROsh7DnlFprHIrVgRPctL
B++7/jdSh8aTYutXX+R3aWG6SBYYes+ciDd5W3i1a1FUX7bQ4ro5OVpSRLW1
alEaotSfLzQnQp/tjdPqtfjZY4ddQrw5mZ2gzrhwU4sI2eRajaM5+UM5/P7y
KS1aggzz/zwyjhRJLepuLNHimeuGH7u5ZuQ0s6MieLEWr5uX5EkmmJE0P3mR
br4WXVW/xLgOm5JtnVkpXlwt7A6q3invmpKZUybzZBO1yK3LaXMRmhJJikNh
bQeN7f5mlkyeCSn058X9e4KGuKHgnPa6AXMt/eVPMmjols/sTk80oPSxcHZD
Ko0wtj3rmLcBt1fnNj2Mp6FKSRC/ePwBbQE61zvhNAqmn+GGKMdgt142UuJF
453A56Skg4GE07rqshuN3ryArbsLGTg2DxYXL6JBZz722RzCwG0DN0jiSOPS
4Ff3Tyn0CNyYXnnWlkb8YLabq1SHnE2C+MO9FPbnysY+59GwcxAqUl5TyLYr
poNfUpC0JzsmdVB4lEtzh9MplG2RthxoofClc3T5y8YR1IfZuO+soZBfmTqQ
tHYYQVznX6OqKXSNRSad7R3Cy87lPdurKIgPhiexjwyhLzzut61XKTBz1s7w
uKIBO6JFu77gU+/oK5KI3+H03MGAdbmf/jP3XmWyBzD1DetKQA6FFX7yoTuH
++EU5blRIKLwWeRJyylf96LMad01vzQKD8WR4fbj1HB/u9PCN4WC+zKX9MX/
9OD7Hb9Xfbufgi89NBzVpUK9c6XNN3soZO3SVqlXdiOotz7aK5qCVeTHZcLj
nWj/6w3chRSk/HzR+2lKROz6ONVtCwX+WU1qXPpzDMyfuo8XQqHSZmWJm6IJ
c/zHuawKptDS2J2VNO0J/gM1opdz
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQvXDTetsb3l/2M0DBvb64ObucEXyrjdEHvO0Q/E9f
QznyjBH8xHqvGZtkEXyHScY7rD99hvP/bWf94TsbwY+6xSRzfyqCv+3Pf/uC
CQh+nuOv9kmtCP7dU+/Er+cj+HvuXjdPcEHwJRiuRn+0Q/BLlC7VN1ki+Drp
Z44v0UPw53w4EP5SAsGvZl5VXvT2E8L+mXFsCS8Q/CR94am+jxF8r+iaTRo3
EXyJzX5v7x1B8Hk8mWvO7Efw/9/bzrVrF4L/jEtRY+oGBP/WgqvbmlYj+GfN
ulwLliH437/f5569CMEHAJTHhHo=
         "]], LineBox[CompressedData["
1:eJwVVXk4VusXlXQJfSSJKzckmVI0iVRKGYrkSjQooeKmEkUZUm5UVAh1hdxQ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         "]], 
        LineBox[CompressedData["
1:eJxFx1kowwEAx/E5woO0UI6Uo9XKOUfDSHI/mLBoabHGXA9WxNAM84DcGkWz
TcyRnBGTMiLJFeV6soM5kzwsV3OU/r9fffv18eYJMvmWJBIp6Le/Zy010Zzm
7tdJ/2MYQgWZE/Co1el48RDsQKnSinvh6gQXt75mWF+wkjElgpdVH5vnhTCX
Wq+iRcELvi2lesMdYc9jrtrvEm4XRtpVHsL8rQeVrRp2zWXq/Dvhuh5HtjAC
TnmTJdp33BJekldKsySwT2KaQS6EP3u+G4J58Iwfby07HHbOo4YO64yEr7bn
veh0WMR6T4jwh111sSUMHzj962g+xgHWhDzHJRtvCCsVvnx2PxwdUN6a0w5f
rKqnORKYfJZi4pbBjfZFzSVJMK9mZLLWdE3YbPN4IHqCB6Uhr2I9fDK7wWg6
hOONV3ttY7C2gvrSIYNFFgLn7l540cPMkYphCsvjWZYNa7T5jopUmFM2RR+O
g6WtjHpVIExzkYyMU+D90d2dSXfYWsMmz9jASqYybO7LQLhrgFmwZYJ/ACst
2Zc=
         "]], LineBox[CompressedData["
1:eJwl2Hc019//AHDer6JhpSGKaFhZlUjFTVQ+imigkpSQWZFKZCelhIzIJisz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         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAWIQ3TfTN+XIt8f2DFAg80PmqxjHEzg/LXDlC1YhBH/D
KtM7X6QR/F/Mh84/VkXw+7fd2nbQEsG/xZ++aoMzgq+S+XnufF8Ef4c0T2tt
IoL/oME22LITwTf0XvB+ww0Ev2aJzuP5jxD8Y393XOt7g+BHbbi4N4fhKZzf
JMrco6GB4F++n6qxoBzBLy3RTuwXewbni3G93xOmiODvmL9JQk4Hwf9zyvLC
GkcEv0nRw/5UDoLfdy5FlvUwgr9MY97NqvzncL7HvkRTpyoE/2Ww6kTOVgRf
p36Nx4xZCP6mq7u2bz2K4O9ruj71g/QLOP/6HYGgtBMIvld36o2SSwj+Hstd
cc13EPwF05KzF3xA8DMCtrXckniJiK9/XNwvlRB8n7XxE7/rIPiGXJzzRBwR
/F+Ho7f7ZSL4OUUbbGOLEfx7CqxHsmsR/EO16y50TETwTXSYw6fPRvCX3Qq/
u3Qpgi/RuSZ5y3oEP2Rrs4HwBgQfAIV9uIo=
         "]], LineBox[CompressedData["
1:eJwVk3k0lY/zxxEJWVokUopEFD4tH0tqpE34lOUSiiQqW2S5ZYmoJGX5tUha
1I0s7VGRMsWVpSSiRZJE3P15nvvchOR7f3/MmfM6Z+bMvM97ZkFAhFuQnIyM
zH1p/H/26TeZNsLmwMDCXcuzY+uwz34iUfiRA+lXHBZvWfcOGaT7pPHvHDjt
YhV0tqUdXxWUnFThc4BXWt91R6ETrbaMq+v84gC1dPzf2EkfseyPa66xDBdW
D8+2Huv4hLq3bupaKnOhsulKy66jXZjlPcbaMJMLyerqEeMzu1Fmistixjwu
hExcL9uX9RX7A0dWHljGhXhH97Cf+r3oOWPLs2RbLpQzfJZvZfdi40uWfdZG
LvRXFj4p9vuOd+Y5b73lwwV1gUYG50gfzm+51lkVyIW/P/toodIPPJMg2d64
nwu77R9eNcr6gcxPV/cNpHLhV7hiUvHJflxzhkzRu8WFdj/j1gbGT7xvt3GK
2SMuxH3lfHqCP1FflJ9li1zI9dO/8M1oECc7r7/k/Z4LA0PRbiHEILYqXKg4
O8aFfy41bmwN4qB9Bc+GpcADD9mdHWPPOVgRYPfyvjoPkLuh3n4mF/OQ09Ji
wIMdnbOfh1Zz0T/OdlDRmQcyKr7Hf0t4aBLY2Cn05ME7e8cjKpv4KN7CYHfu
4oEcxu2NzeVj2sKw6zcO8kD2blBRmoUAb7de2g43eGCX3vR03E2IzKdGjovu
8sDay1HOLE+IUFRupVrFA6+CmzozuoXYHv9a88tbHqh7jC3X8xfhiOFYK3OU
B5ebBvaqLyWwVuNEja8CH+aARRrfkcDTY9PvrNfgw6jacbDfR+D8NpOM6Yv4
IH6bELj7OoEbE33W33XlQ26ya1CjKoln2qsqB0r48GZ6l4F+G4k7nm8oflPO
h6mLv618MEiiYUnb+fIaPlzoTDDoHiex8jAnKqWDD4JQhQsqiynsMdZeOldG
AIkNIf3D8RSWzCiaI68iANMBi82ZWRQe+GuhzNMUQMdOi2VN1ymU73AYrDQV
QJqC9l+rBgpNkg9dZ2wTQM4889WaamKkg+VzVgUIoMCe0z42T4zPGTlJ+uEC
iJP1aMwxF6OLScl2IlUAnCXztJq2ipHZ+VHz9F0B7P+8IC79tBjtXuyWj64S
wLBie8JwvhiVbokob7YAMhNvF+uUivHyEcV3Rl0CiJi1qyeZLcY6U8uMOgUh
jKwvN+8cFqOfOeMGqS6EyWXrni6eROPvZQee6ekIwTB7LhvUaFxic0uYYCaE
UIPYJw8MaDznoOe+YpsQ5mnb/HrkRKOZs21YwC4hsPBopJ4HjY1bvY/nhAqh
lv21xdmPxnHPs0/4yULoy9FYQEfQuCdIUbeoRAg91oXj8Tk0ygQvXPn+oRCW
KyckKuXRmB+2dovsc2l9cWiwbwGNb6MTjvi2SVm4ZLbnHRr3Hcy7eOqLEO4Y
ftAaK6dRLuHRw6oBIXwo8ZLd85RGy1RRv+aoENaHRAkyX9HYfnzq33XyIvAk
L89yekNj2MnFWlFqIkDVNubbNhqv5eze/FZfBA6uNsrG3TTanDsS8GeJCAYZ
3v/97aWx48KVBBNLEcTJbB/MH6BxSsHHO2lOIrhdpLvASEgji0W/qvAQwa8f
UU9nUTTa3pzW27dTBFlJn6+8kdD4odRsRCNEBMmhxi8dRmiMvOM0HWJE0LQy
QuvUHxqVH+wzDU8SQcIrcc7ZCRoLK46vv5QugjVlFnMC5CS4ppLl23RGBN/a
26/9kpfg52pkDl8WwX8dj5VcFSUYg93ZhsUimH55wOaAkgTV6kZK3B9I9bJy
Zm1TkWDJq1m1KdUiUD2rmiinKkH75uVf7tWLoCO8bVO0mgS7W1zor60iqNEJ
dS9VlyCzLVx1apcItKIOxxZqSFCjM2ORTb8IflRUpgROk2DZp2LYJxQBK/q9
A0fKG7rZXrm/RXC1NzVv2XQJEiLCKkCWgO6MqFV2Un5+IHlD3GQCnJJWjUyT
coZY1S1HhYBP9T65xdL+bbGX/Yo1CAh2MuqQkfLCYZPQGk0C3k5riJwrnU8e
qjrYqUOAFtvAaFy6b83opmN8PQLyz/fcLZDqOZX4IWeSIQE3w9c9k58qQa+/
gVd0TAhw9l4ls0RZgoZHxKX/mBNwbPUaY80pEqRkUx87rCAgum5dDypIEI9q
1O20JmDFofJG00kSPK1Q0MpcQ4CiNiPDS0aCi5SeDRU6EJDeWKEilvpHNZiF
sP4jAK+vzIz6RWNN2nVegRsBgw8U28ql/nvKnxDm7yDAfLE/HcelUb9uJCJv
FwGuohp6XHo/wpQw8vweAljb6N9rv9N4fMKVzokk4Gw2W3/KRxpdatixWbEE
1NK9Diel96l72HL4VDwB9RY3ohtf01gxqjuadoyA1gi6OAlp7JcMTiTmSfU5
lq56eoPG+xU+KfFXCNimwWPMuUxjYnSL3CEWAVnXyNyV52icST5UiL4t9WfL
CfaZozT23jM8EfmAAPt+hnVHPI239+dN2f+YgKajypzXB2hcxz+sEvyCgMna
OY1d0n9Wu0Wc3lNPwAKL91sJBo1dwbvVApsJYPgfelHpSGPUoMO0nR0EbC8t
feG3UvoffTO0PIYIqPIvcuifTOP+62l5bgICdtn868kcFaON/4i2C0UAM/DH
hnKBGNu/9ug6/SHgmbWNweL3YpT9XKq/VoOEh6eqJvddFOObC7qFazRJqK7R
OVeSIcY8z2xDWx0SEp/aXVNPEKNFR4yx5UIS2gMvGlT5iNG/FcyWWpHAVmp1
cdYU45Ksh/dMVpMwGwUsjpwYfzsb/mNsT0JLsNV7bYLC7GblFQbOJESn3qk1
aaKwpr7TWtufhLyoQ4vaYynMOOZQPSuIhGM2eibNOyn0XFdtOzOEhFMs02b7
zRQKX1wD9RgSKsO2C8p0KJz7LHSDQrq0nzs7ftITEmdqj47uzyQhLGnoXWg+
iVOZ6fc/nSEhU/UgzD9M4h/zojm3r5Aw4nM0y9uOxK4bPaRbOQlvfy9RjHlO
YLtMePGzShLiV9iwCvMJbPId27GohgS/0RA5iklgpdbsxpFGEhYtjD7NXkJg
7inXq9d6SAi0fbj37mwRZg19c1fuJ2HV0LzG8VohHt+wXymGQ0LAefcKUYgQ
YyYyYjbRJDTrbslmlAswbIe2yYMREk42sCyz3QW4u6r4m84ECWURKmFjBB/d
otmOQiUKUrLWfOnW56PjOzcZL3UKQoKdM+Sf8HDt0u+PXs6kwCerueflJh5a
DI7PP69HQdiTc3X/+nFRbbvl8KqVFDB/Jpnt8BrCyZX1t4tsKLil/uVJbvMg
js9kBKjbUcBK4s8wtBxE/tvIlj5HChgfVmU6jw9gv+lEqrMLBes0lxdVewzg
l/RMq8ceFAT/Mn89/2Y/NtuX3TjpT4EE4usWmP7A2gIrb3EQBT9r78Xs9e3D
qj+v1HxDKagQL2C9T/2O97092K8iKXg6xlDbcbEXSx7/iLNgUmCfmLG8zPYb
XpsRZZ6fQIGj08G7a3W/Yl6kzMCkFAr+yKeFrG3owpyWrPzwNArSdXt3bjb7
hCdM5rp8PEVB4Y5Co9VWnZh04pbC2v+joPbi69rgx23I7LeuLsulYEi1Z5YR
sxlj/U/PMc6jwMmv+qTEtwH/BxzWCzM=
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ/f37fe7Ziz7ZM0BB3O8nt58vQ/BDI4onBq5B8F2E
JvxR2Y7g2+TLberbg+Abn1mT/uMggq/UdvLS6TMIPsMvppVFjxD8hMc3P9c/
R/APnNlg1/sGwW+YH3dl+TcE/7/Lrv93uD7D+f/6C8PcjRH8P6oPmGVaEPwY
/u1+mp0I/p4fvTPN+hD8mtPW+oEzEPzfBdOj2tYg+L92+238cAXBj1qq+ufv
TQR/V98fN+77CH5l4qo7qi8R/B9sbBzRfxH8iA93gjKYvsD5O25unlvKjuBX
rEk0niCI4H8P3Bt3VBXBb7q5/q6dNoLPl7goZocBgq9W0B612hrB3/S98qaK
I4JvW58TMc8NwV+0ab3tDW8EHwA3WpUa
         "]], LineBox[CompressedData["
1:eJwVkntUjHkch2dr2q5Gek/2kKQLtrRpk9JlfNUYUSTppqItCTUoG11OEZU2
Cttlt7I51lSrRaMjSxr9fpGGmT1OGZSQrihF6n3f3kkz77Z/fM5znr+efz6W
MYcC92hxOJyA2f1PG19tB78QEow6+gvSzNpRr+n65wahJNx8xqyNWNOBEipd
gnIiSWj3XBFm296JaBtbpTqaBEVLdKzs42t08ppZYMreWZ+R/Oh6sRfxnHkd
4yIS4C7TeTOnH5U3cQLiD5OwghM8POUxiG7Ih7bszCShofPQGyR8jzwDu/59
cZKEYyKNFa76gGQv5X4Bv5AwnVFdQX8eRj0fJJsExST0rvLsVASPovjEy4+k
ZSRsD9ubtj95DFFTJT4uF0lI2tb0/lTeJ2Skmy60rSUh4YUjOewzjsrOilov
15HARuX1HXgwjqznRwkWNZCwTh6zivD4gtyXrveai0hQB/2NGIsJtF/A41PP
SEj2umUsa5tEpJwjPdg92zu0SC60I1FW4KT7h7ckjJwRT5acIVFZdNeaVyMk
DOQ6iZZspFDb8cvOLRwKjtYKkvBVGllJXewL7Skob/zOZPoHFaoT2F791omC
yeP/WA6mqpCbwswuy5UCz0xb1f37KhTQzfn+Z28KFoy55+dsn0bHGLn1jjAK
rKO+Nn8T/xW9co4yW5pDQcLNUfuPiWoUp1o9NzefAkO1SWzedTUav2ekPXSW
ApAFW+YNqxHX5+5IVTkFO+3kC1uiNMhhh+ldGwkF9elXmnKFLMrKVITZdFMg
rH28tSCDg5e1uf5m7UjD9ZWLD2I9LXzjNO909moaVGu9kvSXaGH3rUOZA+40
8JIMxXauWnhrV9EesZCGM+ELBUysFk4dGXO2jqChcLe579NmLazgVSmtTtEg
0eU/1RJp48RQ43lWr2kQmW4Lb5BwccyVlRVL+2jIvaYMRi1cHKzyt7Z9R0P+
hLy5QcnF7hcKVzuO0+DWGdkTNcXFOm8Nwtdyp+CFstS5ma+DK+J0xOH2U6C7
aPj8kzYd3Hpk2rk4YwoU+eb91Ypv8YKSwTCuOQPm5pwHOrV6eE22xfxkKwYK
S/eO+t/RwyGHw5UDyxngK86dOy3Tw0UB7VseODGw3Plh08shPWw0R+p9ciMD
f2gae7st9bEmt9iek8xAolinMet3fTyY4s2ZkTPgv+u9nmG6Aa6LuPTXZKoK
7q0b21y3xAiH8o9vfHRvGgxrbv05p5eH63cdsHKf+Qpmb2N/NbhkjBkDgXZj
sBqmK4WPlbJ5OLDDw8W8TAOPIlVenfdNsIGHYYu0UgMBTjFcfZkJbqnq9osU
a4B0LRK6KUywY2pa9IU6DfBPJW0qVZpgnsXtggUPNVDkN5ruMWiCH4ucBkwn
NJA9rlvppUPgdXq253mbWdh3/YgPfwOBmSRmYd02Fmp6C7y9fAkseSWr3hLK
wvaP2f0CfwIvlsQ1FcSwMJEkMhWGEHgmuOqdQRoLaougPa5xBL4ttuDr1rDw
yTyk4nUugQ/O+SyrucpCCM9htyKfwMtSmgM31LPgNre+704hgUt8d+7LlbKg
SJRqny8l8OEvFcXaShZiepqnHKoJbBcRv1jcxcLTc0/yiVoC97W61Xr3sJDx
KfElfY3AAWVdzSeGWfDR9r3V2EDMXvTKJsvPLBi9SRCU3yEwSkh5hkkWTkjo
ohQpgY8+3xD10zQLl+a9qQrCBHaA+SMsy8KkyDjdsZXA/wF3AJcg
         "]]},
       Annotation[#, "Charting`Private`Tag$6673#2"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQrWcv9ur////7JXRdQn4rcjoEtZ9dbRyP4Jefb8lN
3/cPzr9yhfvVwcS/cL7sgXwRc5k/cP7W7COs/Hd/wfkJPYYfbjb9hPN/TKru
2G//A85fzHdPcsbDb3D+gjXsx7aaIvhzvAyLLnd+hfPFgvd+XmGJ4PdHe5bW
vfwC55+J5zfLPIjgc6Rc/RY8E8FXS7MI92xF8F0zZm+3K0TwQ16eSbdMR/BT
sv6Jm8Qi+G+0xAsMIxB8ZS9mPe8wBB8AnMqQVQ==
         "]], LineBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAobKvPdhL9L+P2DcacR0HQN6OXpy6
Q/S/q6DyUS7nBUA6sVvASz70v5U90bcHTAVAltNY5Nw49L8BBkayp8UEQPL1
VQhuM/S/epREzkBNBEBOGFMs/y30v3ThQo0P3wNAqjpQUJAo9L9N4mODvHgD
QGF/SpiyHfS/heDpmdm9AkC8oUe8Qxj0v9Aw9gpXZwJAGMRE4NQS9L/HP1t6
ihQCQNAIPyj3B/S/j0VHbC14AUBAkjO4O/Lzv6T0zcdhWwBAnLQw3Mzs87+6
cGF5rhgAQPjWLQBe5/O/xyZsBeeu/z+wGyhIgNzzv0yueb/Nsf4/H6Uc2MTG
87/Dn0uQVdH8P/63BfhNm/O/te2KlfdX+T9a2gIc35Xzv2urSV5+7fg/tvz/
P3CQ87/iyTaQyoP4P25B+oeShfO/FJen52qy9z/dyu4X12/zv5l7pSjwFfY/
vN3XN2BE878UB//z+efyPxgA1VvxPvO/mnkP+ASC8j90ItJ/gjnzv7y2hxvJ
G/I/LGfMx6Qu879ZNfTnLE7xP5zwwFfpGPO/8AkhzNJX7z/4Er57ehPzv9TK
CkSQgu4/VDW7nwsO8790ZoApK6vtPwx6tectA/O/p2SPQMz06z97A6p3cu3y
v3GxDZY+X+g/bpleBmDo8r8ErqqdqX7nP2IvE5VN4/K/Nanx6AOZ5j9KW3yy
KNnyv+L9RDaPu+Q/PvEwQRbU8r/xj+AZ4MHjPzGH5c8Dz/K/DJQhJUW/4j8Y
s07t3sTyv68gg/VgmOA/DEkDfMy/8r91z/pdcN7eP//etwq6uvK/TtKEcZJl
3D/ydGyZp7Xyv8tx6x3butk/5gohKJWw8r8sj+ZKm8zWP9qg1baCq/K/Hwp5
9TJ80z/NNopFcKbyv69RdEoTFs8/9/ffC5ui8r+gVjybQYvHP8C4eHY=
         "]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQXZrQI60x49N+BiiY3RfToDYJwW/adXQuYweCHyg0
48b2YgT/3UEbPxVvBP9R+Mc7gm4I/tW3S7P/OyD4eyT5O2+ZIfjdhQ8PT1BC
8DUU2yz//vwI5yc2nFe5tgLBD7s53+7uYgTfy6gg4sk8BN/kiUDPpykIPodH
0Ge+RgR/Hf/Vg+6RCP7vebfidnIi+FP3Pp0xJ+sDnL/rvgbPGqV3cH6NDePa
WRIIvu3Mm76dfAj+gaCu/rRfb+H840dfCyleQvCvrF4nOa0RwX9XbqLe8OAN
nL/hCs+JvGsIfqHh04zYMwj+l1dTV1ntQPB/x37X/dqP4HO47DLJskfwlQUc
nELmvYbz+wweVmVNRvB/BDRtbuhA8M9MPKKytgjBLxH2ZGdzR/CPiQWd2f7+
FZxvYP6Z5dwTBH9W+BTbJzcR/PwZ19YJHEHwJaSiJ2bOQPCzZFPCpB0R/Cu2
rP2GZgi+Xdyy4+7aCL7w/BcWJaIIft3+zsIuLgT/xX2tVQv+v0SkN4Vc6bMv
EXw1R76Qx/cQ/AmJ63t+XkbwfzUGHOU/ieBHPtES/HkEwQcAmknwMw==
         "]], 
        LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAU7WDMBOw6b+H/YJXu4nDPzrjM29S
qOm/He1yUWjTyT+kA9WnaJ3pv3oM/3OyXdA/DiR24H6S6b/vPkhm9DrTP3hE
FxmVh+m/hhcFA2u91T/iZLhRq3zpvyZlxCKqAdg/t6X6wtdm6b/xKprsmwrc
PyLGm/vtW+m/Bq3FLZ3g3T+M5jw0BFHpv30UP03/nt8/YCd/pTA76b+FOul3
gHHhP8pHIN5GMOm/cogx2uI24j80aMEWXSXpvyWltvzQ9eI/CakDiIkP6b/l
u5CKLWPkP7IqiGri4+i/FV7wHEEK5z8f0WC5K9nov3omkD+KqOc/jHc5CHXO
6L9uMShGEUToP2XE6qUHuei/q/Wb7K5z6T8YXk3hLI7ov/kOLkfkues/fZES
WHc46L+2LrEEKP3vP0j4nEUMjee/13MfA8Xu8z+1nnWUVYLnv/Qo40O2K/Q/
IkVO455357/tbH2egmj0P/uR/4AxYue/3hNG07rh9D+uK2K8VjfnvwucrOgH
0/U/FF8nM6Hh5r/n3U7c2LP3P9/FsSA2Nua/tOP1VXyD+z98U/lEOCzmv8Sg
Rhm9vfs/GOFAaToi5r+95lgpN/j7P1D8z7E+Dua/00ZkNORt/D/AMu5CR+bl
v2xVlFGDXP0/oJ8qZViW5b8D/Z4qWkr/PzwtcolajOW/yn2bbP+J/z/Yurmt
XILlv/IQ4Dkkyv8/ENZI9mBu5b/+nJxBAyYAQIEMZ4dpRuW/FJUbuX2rAEBi
eaOpevbkvyAyeqj8yAFA/gbrzXzs5L9zuJn44+4BQJqUMvJ+4uS/5Y1zHWUV
AkDSr8E6g87kv6dz02tgZAJAQ+bfy4um5L9t/Jr0tQsDQOBzJ/CNnOS/cc/x
pOI3A0B8AW8UkJLkv2q9QMEqZQNAtBz+XJR+5L+826VHgMMDQFCqRYGWdOS/
IebslNP0A0DsN42lmGrkv3OMn6jQJwRAJFMc7pxW5L/pj1THq5MEQMDgYxKf
TOS/rBl0eB3NBEBcbqs2oULkv5nfS0ZqCQVA+PvyWqM45L/jLMokGUkFQJSJ
On+lLuS/vyelKd+MBUAwF4KjpyTkvy6Tdye51QVAzKTJx6ka5L93tVoSGyUG
QGgyEeyrEOS/QTi7SVF9BkAEwFgQrgbkv5jTFnxo4gZAoE2gNLD847/YPAxb
7FwHQI+ZTWTE9uO/u2pfx0G4B0C6zdo4
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3Zm1rPnew8f7JXRdQn4rcjqsEWR7tesUgv9UZ6rR
/m0IfnXo/C3foh/B+YJ1K830GB/C+Tpm73WWfr4D5ze7vL2ws+I6nC8asm5C
pPglOH/Tt6P8J1ROwflLbz/tfdmyD86PDZTZcjt5CZy/k6v66qHSxfYwvukj
RrnGiP1wvvKH3T+tDp2E8z0X3zzrF3EJznf1FWL+uvU6nN8ff73BYPsdOP+4
nyxvgNBDOD/KYqbrxLBHcP5bRdG6S7Mew/li7W4+fYcQ/A5IeML5ACt9kpA=

         "]], LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAjplNZMT24z/Xal/HQbgHQBz4HPUW
COQ/s1YjFSDTBkBmUanoBRLkP0oUtte/cAZAsKo13PQb5D86xUjVZBoGQPoD
ws/jJeQ/kcMMXWbMBUCPttq2wTnkP5oq8cfHQQVA2g9nqrBD5D+Njmyl3QIF
QCRp852fTeQ/sjhJeTvHBEC4GwyFfWHkP6evp+joVwRA4IA9UzmJ5D9s1YYw
lpADQCrayUYok+Q/LplKmHBiA0B0M1Y6F53kP4NMBLJ8NQNACOZuIfWw5D9z
h33Qwd4CQDFLoO+w2OQ/Pm/epM07AkB8pCzjn+LkP+JXFSblFAJAxv241o7s
5D/TmcsHn+4BQFqw0b1sAOU/GiWJQtGjAUCCFQOMKCjlP0bUby5CFAFA099l
KKB35T9+nwdE0wcAQHV0K2GPFuY/FyjI1808/D8WCu+8ViHmP04udYVu/fs/
uJ+yGB4s5j9bgX37Vb77P/zKOdCsQeY/X8r3I+lA+z+CIUg/ymzmP6vWRza2
SPo/js5kHQXD5j+mM4cg5F/4P6Yontl6b+c/3lbhvZ6W9D9IvmE1QnrnPxGc
9IGNWfQ/6VMlkQmF5z/q+bGoWRz0Pyx/rEiYmuc/8c08XHuh8z+y1bq3tcXn
P45Ci2l2qfI/voLXlfAb6D/ixqZOU6zwP2AYm/G3Jug/w/5UKAxr8D8Brl5N
fzHoP1mtTrJSKfA/RNnlBA5H6D9lvLpC1UjvP8ov9HMrcug/aZHyrqgn7T/X
3BBSZsjoP8oNcirdmug/Sotl2HTS6D+dqELJUQroP7w5ul6D3Og/CXVFSXd3
5z+glmNroPDoP3K7YAoSSuY/EkW48a766D9p5d2gFq/lP4TzDHi9BOk/hx4C
fegQ5T9oULaE2hjpP7GbQcWzyeM/2v4KC+ki6T8hor6i7R/jP0ytX5H3LOk/
qTWzt29x4j8xCgmeFEHpP12F9nb3A+E/pLhdJCNL6T96V8VBhEPgPxZnsqox
Vek/PcPWmKb23j/6w1u3TmnpP7DQvJW1nNs/bHKwPV1z6T+s6Zb2qsvZP94g
BcRrfek/ulSvF1Db1z9Qz1lKeofpPwD6S6I/w9U/wn2u0IiR6T+l2KSWo3bT
PzQsA1eXm+k/87Pm0wTg0D+m2lfdpaXpP8cG+/gWrMs/GImsY7Sv6T8TsKK0
9OHDP1S1gzATsOk/iPyCV7uJwz/n0cU7
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQHfVES/DnkZf2DFDwyOl/zbvrCH7Ix2Dmvw8R/GPz
V3Ryv0HwLfz+8kt9Q/BlVi+TMed6Bef3Rf5e5CqC4DNwBGiGyCH4T1J+mhYa
Ifhr5Xz8V0ch+HaTPjbKr0bwEyptnrP7vIbztVJOXH0XhuB/9gs5cjURwW9T
yVm4uBzBX3N+drT9YgT/p+rv82W/EPxJl3bueLriDZx/WNu86zDrOzhfjXPP
iyUeH+D8T8f1shb5Ivj72ha+nh+E4IextL+bFYPgt/4P/DKhAMF/8vX5/5oZ
CP6iR8LioS8Q/LyFbTOC3iL4Vgk/JQM+IfiX7t6T8f6D4DPeXKnkKPAREV7n
7fV0LRB82T3ZrqwdCL6I5K9feb0IPk9Zx4YbkxD8P/pLpdfMRfBvLb73MWgz
gj+tO3DegnsIft+L+8FcTxD8Vtc8zpKXCH7J/64S9y8IflDxEa93nJ/gfL5o
8+/Wpgg+246ja5ZaIfh/RUKS+B0Q/DfnCs4+8kLwTzmtWtyZgOAfmm8R+TkV
wd/55xhfbDaCv2Lb40qDMgR/gXCR/qxqBH9GAcNT5kYEv11LNuB6N4Jf176a
1XEigl/2xHL3qmkIfmlCj7TGDAQfAB1B62A=
         "]], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA9/ffC5ui8j+gVjybQYvHP1775Nvn
pvI/atx/A33jzz9VWHORUazyP85TCuffC9Q/TLUBR7ux8j93cFZewH3XP0QS
kPwkt/I/ZfwceW+J2j88bx6yjrzyP43uPRQOT90/M8ysZ/jB8j9m5XlfGeHf
PyKGydLLzPI/f0Ae9/FK4j8a41eINdLyP8zODtU/Y+M/EUDmPZ/X8j8R5qWs
wnDkPwD6Aqly4vI/qfxcm79x5j9g49nzf+fyPzuxLIFpV+c/wMywPo3s8j8G
3Jco8DfoP4CfXtSn9vI/M86j/+rr6T//RLr/3ArzP51P7U/oK+0//o9xVkcz
8z+iiBInGKbxP155SKFUOPM/l3/Xjo0F8j++Yh/sYT3zP8T8nduwZPI/fjXN
gXxH8z94pQ6LQCLzP/3aKK2xW/M/v8kK2xyc9D/8JeADHITzP9tu7K9plvc/
XA+3TimJ8z/N5CXBS/f3P7z4jZk2jvM/d2vefbRY+D98yzsvUZjzP8P+AUJS
Hfk/+3CXWoas8z9UgJQqZ6/6P1pabqWTsfM/Zms69yQW+z+6Q0XwoLbzP7R8
+O7qffs/ehbzhbvA8z+pjKg74lD8P/q7TrHw1PM/BRZCiRwH/j9apSX8/dnz
P7rVi+WzeP4/uo78Rgvf8z/6T2wUK+z+P3lhqtwl6fM/w/ClplrZ/z/YSoEn
M+7zP664TMe3KQBAODRYckDz8z8gkj2FD2gAQPgGBghb/fM/cBZ6hyfpAEBY
8NxSaAL0P73DegA0LAFAuNmznXUH9D9nuc1aKHEBQHisYTOQEfQ/RZUL9bAB
AkDYlTh+nRb0P3SAmSDWTQJAOH8Pyaob9D/daDUfDJ0CQPdRvV7FJfQ/dM/u
mqpGA0CC2a/dPiv0P67wk81fqgNADmGiXLgw9D/XeauGMBUEQJrolNsxNvQ/
27/TTw+JBEAmcIdaqzv0P0NH0Qn/CAVAsvd52SRB9D9DtsbxH5oFQD1/bFie
RvQ/tEiXFaFGBkCisq892Ev0P7fYNxpxHQdA4baNSw==
         "]], 
        LineBox[{{1.2710677907349544`, 3.141592653589793}, {
         1.2752602774951645`, 3.141592653589793}, {1.2806065600276888`, 
         3.141592653589793}, {1.2912991250927375`, 3.141592653589793}, {
         1.3019916901577864`, 3.141592653589793}, {1.323376820287884, 
         3.141592653589793}, {1.3447619504179815`, 3.141592653589793}, {
         1.3867526882062378`, 3.141592653589793}, {1.4287434259944938`, 
         3.141592653589793}, {1.507084223974067, 3.141592653589793}, {
         1.5920292423158844`, 3.141592653589793}, {1.6713335830607627`, 
         3.141592653589793}, {1.749078878861763, 3.141592653589793}, {
         1.8334283950250079`, 3.141592653589793}, {1.9121372335913134`, 
         3.141592653589793}, {1.9560685759793301`, 3.141592653589793}, {
         1.999999918367347, 3.141592653589793}}]},
       Annotation[#, "Charting`Private`Tag$6673#3"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQrWcv9ur////7JXRdQn4rch4Iaj+72jgewS8/35Kb
vu8fnH/lCverg4l/4XzZA/ki5jJ/4Pyt2UdY+e/+gvMTegw/3Gz6Cef/mFTd
sd/+B5y/mO+e5IyH3+D8BWvYj201RfDneBkWXe78CueLBe/9vMISwe+P9iyt
e/kFzj8Tz2+WeRDB50i5+i14JoKvlmYR7tmK4LtmzN5uV4jgh7w8k26ZjuCn
ZP0TN4lF8N9oiRcYRiD4yl7Met5hCD4AN7Oa1Q==
         "]], LineBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAobKvPdhL9L+P2DcacR0HwN6OXpy6
Q/S/q6DyUS7nBcA6sVvASz70v5U90bcHTAXAltNY5Nw49L8BBkayp8UEwPL1
VQhuM/S/epREzkBNBMBOGFMs/y30v3ThQo0P3wPAqjpQUJAo9L9N4mODvHgD
wGF/SpiyHfS/heDpmdm9AsC8oUe8Qxj0v9Aw9gpXZwLAGMRE4NQS9L/HP1t6
ihQCwNAIPyj3B/S/j0VHbC14AcBAkjO4O/Lzv6T0zcdhWwDAnLQw3Mzs87+6
cGF5rhgAwPjWLQBe5/O/xyZsBeeu/7+wGyhIgNzzv0yueb/Nsf6/H6Uc2MTG
87/Dn0uQVdH8v/63BfhNm/O/te2KlfdX+b9a2gIc35Xzv2urSV5+7fi/tvz/
P3CQ87/iyTaQyoP4v25B+oeShfO/FJen52qy97/dyu4X12/zv5l7pSjwFfa/
vN3XN2BE878UB//z+efyvxgA1VvxPvO/mnkP+ASC8r90ItJ/gjnzv7y2hxvJ
G/K/LGfMx6Qu879ZNfTnLE7xv5zwwFfpGPO/8AkhzNJX77/4Er57ehPzv9TK
CkSQgu6/VDW7nwsO8790ZoApK6vtvwx6tectA/O/p2SPQMz06797A6p3cu3y
v3GxDZY+X+i/bpleBmDo8r8ErqqdqX7nv2IvE5VN4/K/Nanx6AOZ5r9KW3yy
KNnyv+L9RDaPu+S/PvEwQRbU8r/xj+AZ4MHjvzGH5c8Dz/K/DJQhJUW/4r8Y
s07t3sTyv68gg/VgmOC/DEkDfMy/8r91z/pdcN7ev//etwq6uvK/TtKEcZJl
3L/ydGyZp7Xyv8tx6x3butm/5gohKJWw8r8sj+ZKm8zWv9qg1baCq/K/Hwp5
9TJ807/NNopFcKbyv69RdEoTFs+/9/ffC5ui8r+gVjybQYvHvw/rjfY=
         "]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQXZrQI60x49N+BiiY3RfToDYJwW/adXQuYweCHyg0
48b2YgT/3UEbPxVvBP9R+Mc7gm4I/tW3S7P/OyD4eyT5O2+ZIfjdhQ8PT1BC
8DUU2yz//vwI5yc2nFe5tgLBD7s53+7uYgTfy6gg4sk8BN/kiUDPpykIPodH
0Ge+RgR/Hf/Vg+6RCP7vebfidnIi+FP3Pp0xJ+sDnL/rvgbPGqV3cH6NDePa
WRIIvu3Mm76dfAj+gaCu/rRfb+H840dfCyleQvCvrF4nOa0RwX9XbqLe8OAN
nL/hCs+JvGsIfqHh04zYMwj+l1dTV1ntQPB/x37X/dqP4HO47DLJskfwlQUc
nELmvYbz+wweVmVNRvB/BDRtbuhA8M9MPKKytgjBLxH2ZGdzR/CPiQWd2f7+
FZxvYP6Z5dwTBH9W+BTbJzcR/PwZ19YJHEHwJaSiJ2bOQPCzZFPCpB0R/Cu2
rP2GZgi+Xdyy4+7aCL7w/BcWJaIIft3+zsIuLgT/xX2tVQv+v0SkN4Vc6bMv
EXw1R76Qx/cQ/AmJ63t+XkbwfzUGHOU/ieBHPtES/HkEwQcAmknwMw==
         "]], 
        LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAU7WDMBOw6b+H/YJXu4nDvzrjM29S
qOm/He1yUWjTyb+kA9WnaJ3pv3oM/3OyXdC/DiR24H6S6b/vPkhm9DrTv3hE
FxmVh+m/hhcFA2u91b/iZLhRq3zpvyZlxCKqAdi/t6X6wtdm6b/xKprsmwrc
vyLGm/vtW+m/Bq3FLZ3g3b+M5jw0BFHpv30UP03/nt+/YCd/pTA76b+FOul3
gHHhv8pHIN5GMOm/cogx2uI24r80aMEWXSXpvyWltvzQ9eK/CakDiIkP6b/l
u5CKLWPkv7IqiGri4+i/FV7wHEEK578f0WC5K9nov3omkD+KqOe/jHc5CHXO
6L9uMShGEUTov2XE6qUHuei/q/Wb7K5z6b8YXk3hLI7ov/kOLkfkueu/fZES
WHc46L+2LrEEKP3vv0j4nEUMjee/13MfA8Xu87+1nnWUVYLnv/Qo40O2K/S/
IkVO455357/tbH2egmj0v/uR/4AxYue/3hNG07rh9L+uK2K8VjfnvwucrOgH
0/W/FF8nM6Hh5r/n3U7c2LP3v9/FsSA2Nua/tOP1VXyD+798U/lEOCzmv8Sg
Rhm9vfu/GOFAaToi5r+95lgpN/j7v1D8z7E+Dua/00ZkNORt/L/AMu5CR+bl
v2xVlFGDXP2/oJ8qZViW5b8D/Z4qWkr/vzwtcolajOW/yn2bbP+J/7/Yurmt
XILlv/IQ4Dkkyv+/ENZI9mBu5b/+nJxBAyYAwIEMZ4dpRuW/FJUbuX2rAMBi
eaOpevbkvyAyeqj8yAHA/gbrzXzs5L9zuJn44+4BwJqUMvJ+4uS/5Y1zHWUV
AsDSr8E6g87kv6dz02tgZALAQ+bfy4um5L9t/Jr0tQsDwOBzJ/CNnOS/cc/x
pOI3A8B8AW8UkJLkv2q9QMEqZQPAtBz+XJR+5L+826VHgMMDwFCqRYGWdOS/
IebslNP0A8DsN42lmGrkv3OMn6jQJwTAJFMc7pxW5L/pj1THq5MEwMDgYxKf
TOS/rBl0eB3NBMBcbqs2oULkv5nfS0ZqCQXA+PvyWqM45L/jLMokGUkFwJSJ
On+lLuS/vyelKd+MBcAwF4KjpyTkvy6Tdye51QXAzKTJx6ka5L93tVoSGyUG
wGgyEeyrEOS/QTi7SVF9BsAEwFgQrgbkv5jTFnxo4gbAoE2gNLD847/YPAxb
7FwHwI+ZTWTE9uO/u2pfx0G4B8D5nfY4
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3Zm1rPnew8f7JXRdQn4rch5YI8j2atcpBP+pzlSj
/dsQ/OrQ+Vu+RT+C8wXrVprpMT6E83XM3uss/XwHzm92eXthZ8V1OF80ZN2E
SPFLcP6mb0f5T6icgvOX3n7a+7JlH5wfGyiz5XbyEjh/J1f11UOli+1hfNNH
jHKNEfvhfOUPu39aHToJ53suvnnWL+ISnO/qK8T8det1OL8//nqDwfY7cP5x
P1neAKGHcH6UxUzXiWGP4Py3iqJ1l2Y9hvPF2t18+g4h+B2Q8ITzAW7mnZA=

         "]], LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAjplNZMT24z/Xal/HQbgHwBz4HPUW
COQ/s1YjFSDTBsBmUanoBRLkP0oUtte/cAbAsKo13PQb5D86xUjVZBoGwPoD
ws/jJeQ/kcMMXWbMBcCPttq2wTnkP5oq8cfHQQXA2g9nqrBD5D+Njmyl3QIF
wCRp852fTeQ/sjhJeTvHBMC4GwyFfWHkP6evp+joVwTA4IA9UzmJ5D9s1YYw
lpADwCrayUYok+Q/LplKmHBiA8B0M1Y6F53kP4NMBLJ8NQPACOZuIfWw5D9z
h33Qwd4CwDFLoO+w2OQ/Pm/epM07AsB8pCzjn+LkP+JXFSblFALAxv241o7s
5D/TmcsHn+4BwFqw0b1sAOU/GiWJQtGjAcCCFQOMKCjlP0bUby5CFAHA099l
KKB35T9+nwdE0wcAwHV0K2GPFuY/FyjI1808/L8WCu+8ViHmP04udYVu/fu/
uJ+yGB4s5j9bgX37Vb77v/zKOdCsQeY/X8r3I+lA+7+CIUg/ymzmP6vWRza2
SPq/js5kHQXD5j+mM4cg5F/4v6Yontl6b+c/3lbhvZ6W9L9IvmE1QnrnPxGc
9IGNWfS/6VMlkQmF5z/q+bGoWRz0vyx/rEiYmuc/8c08XHuh87+y1bq3tcXn
P45Ci2l2qfK/voLXlfAb6D/ixqZOU6zwv2AYm/G3Jug/w/5UKAxr8L8Brl5N
fzHoP1mtTrJSKfC/RNnlBA5H6D9lvLpC1Ujvv8ov9HMrcug/aZHyrqgn7b/X
3BBSZsjoP8oNcirdmui/Sotl2HTS6D+dqELJUQrov7w5ul6D3Og/CXVFSXd3
57+glmNroPDoP3K7YAoSSua/EkW48a766D9p5d2gFq/lv4TzDHi9BOk/hx4C
fegQ5b9oULaE2hjpP7GbQcWzyeO/2v4KC+ki6T8hor6i7R/jv0ytX5H3LOk/
qTWzt29x4r8xCgmeFEHpP12F9nb3A+G/pLhdJCNL6T96V8VBhEPgvxZnsqox
Vek/PcPWmKb23r/6w1u3TmnpP7DQvJW1nNu/bHKwPV1z6T+s6Zb2qsvZv94g
BcRrfek/ulSvF1Db179Qz1lKeofpPwD6S6I/w9W/wn2u0IiR6T+l2KSWo3bT
vzQsA1eXm+k/87Pm0wTg0L+m2lfdpaXpP8cG+/gWrMu/GImsY7Sv6T8TsKK0
9OHDv1S1gzATsOk/iPyCV7uJw78msOE7
         "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwB2IQHfVES/DnkZf2DFDwyOl/zbvrCH7Ix2Dmvw8R/GPz
V3Ryv0HwLfz+8kt9Q/BlVi+TMed6Bef3Rf5e5CqC4DNwBGiGyCH4T1J+mhYa
Ifhr5Xz8V0ch+HaTPjbKr0bwEyptnrP7vIbztVJOXH0XhuB/9gs5cjURwW9T
yVm4uBzBX3N+drT9YgT/p+rv82W/EPxJl3bueLriDZx/WNu86zDrOzhfjXPP
iyUeH+D8T8f1shb5Ivj72ha+nh+E4IextL+bFYPgt/4P/DKhAMF/8vX5/5oZ
CP6iR8LioS8Q/LyFbTOC3iL4Vgk/JQM+IfiX7t6T8f6D4DPeXKnkKPAREV7n
7fV0LRB82T3ZrqwdCL6I5K9feb0IPk9Zx4YbkxD8P/pLpdfMRfBvLb73MWgz
gj+tO3DegnsIft+L+8FcTxD8Vtc8zpKXCH7J/64S9y8IflDxEa93nJ/gfL5o
8+/Wpgg+246ja5ZaIfh/RUKS+B0Q/DfnCs4+8kLwTzmtWtyZgOAfmm8R+TkV
wd/55xhfbDaCv2Lb40qDMgR/gXCR/qxqBH9GAcNT5kYEv11LNuB6N4Jf176a
1XEigl/2xHL3qmkIfmlCj7TGDAQfAB1B62A=
         "]], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA9/ffC5ui8j+gVjybQYvHv1775Nvn
pvI/atx/A33jz79VWHORUazyP85TCuffC9S/TLUBR7ux8j93cFZewH3Xv0QS
kPwkt/I/ZfwceW+J2r88bx6yjrzyP43uPRQOT92/M8ysZ/jB8j9m5XlfGeHf
vyKGydLLzPI/f0Ae9/FK4r8a41eINdLyP8zODtU/Y+O/EUDmPZ/X8j8R5qWs
wnDkvwD6Aqly4vI/qfxcm79x5r9g49nzf+fyPzuxLIFpV+e/wMywPo3s8j8G
3Jco8Dfov4CfXtSn9vI/M86j/+rr6b//RLr/3ArzP51P7U/oK+2//o9xVkcz
8z+iiBInGKbxv155SKFUOPM/l3/Xjo0F8r++Yh/sYT3zP8T8nduwZPK/fjXN
gXxH8z94pQ6LQCLzv/3aKK2xW/M/v8kK2xyc9L/8JeADHITzP9tu7K9plve/
XA+3TimJ8z/N5CXBS/f3v7z4jZk2jvM/d2vefbRY+L98yzsvUZjzP8P+AUJS
Hfm/+3CXWoas8z9UgJQqZ6/6v1pabqWTsfM/Zms69yQW+7+6Q0XwoLbzP7R8
+O7qffu/ehbzhbvA8z+pjKg74lD8v/q7TrHw1PM/BRZCiRwH/r9apSX8/dnz
P7rVi+WzeP6/uo78Rgvf8z/6T2wUK+z+v3lhqtwl6fM/w/ClplrZ/7/YSoEn
M+7zP664TMe3KQDAODRYckDz8z8gkj2FD2gAwPgGBghb/fM/cBZ6hyfpAMBY
8NxSaAL0P73DegA0LAHAuNmznXUH9D9nuc1aKHEBwHisYTOQEfQ/RZUL9bAB
AsDYlTh+nRb0P3SAmSDWTQLAOH8Pyaob9D/daDUfDJ0CwPdRvV7FJfQ/dM/u
mqpGA8CC2a/dPiv0P67wk81fqgPADmGiXLgw9D/XeauGMBUEwJrolNsxNvQ/
27/TTw+JBMAmcIdaqzv0P0NH0Qn/CAXAsvd52SRB9D9DtsbxH5oFwD1/bFie
RvQ/tEiXFaFGBsCisq892Ev0P7fYNxpxHQfAO9KlSw==
         "]], 
        LineBox[{{1.2710677907349544`, -3.141592653589793}, {
         1.2752602774951645`, -3.141592653589793}, {
         1.2806065600276888`, -3.141592653589793}, {
         1.2912991250927375`, -3.141592653589793}, {
         1.3019916901577864`, -3.141592653589793}, {
         1.323376820287884, -3.141592653589793}, {
         1.3447619504179815`, -3.141592653589793}, {
         1.3867526882062378`, -3.141592653589793}, {
         1.4287434259944938`, -3.141592653589793}, {
         1.507084223974067, -3.141592653589793}, {
         1.5920292423158844`, -3.141592653589793}, {
         1.6713335830607627`, -3.141592653589793}, {
         1.749078878861763, -3.141592653589793}, {
         1.8334283950250079`, -3.141592653589793}, {
         1.9121372335913134`, -3.141592653589793}, {
         1.9560685759793301`, -3.141592653589793}, {
         1.999999918367347, -3.141592653589793}}]},
       Annotation[#, 
        "Charting`Private`Tag$6673#4"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}}, {}}, {{}, {
     {RGBColor[0, 0, 1], PointSize[0.02], AbsoluteThickness[1.6], 
      PointBox[{{-0.8040190354753588, 0.}, {-1.1634231348023272`, 0.}, {
       1.1634231348023272`, 0.}, {0.8040190354753588, 0.}}]}, {
      {RGBColor[0, 0, 1], PointSize[0.02], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0, 0, 1], PointSize[0.02], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[1.6], 
      PointBox[{{-0.6225974335830541, 0.}, {-1.2697922805308728`, 0.}, {
       1.2697922805308728`, 0.}, {0.6225974335830541, 0.}}]}, {
      {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[1, 0.5, 0], PointSize[0.02], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"p(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->900,
  LabelStyle->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-4.94159117436651, 4.94159117436651}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.879931252554111*^9, 3.879931272938555*^9}, 
   3.87993131310993*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6d7a4081-1083-45f7-aa59-0e25e3c4961e"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJw1mnk0Vl/UgGWIJKSU+Y1QIZlKGuxDKT8yJpUyhoQGMmWIJBkyJISEiEwh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        "]]},
      Annotation[#, "Charting`Private`Tag$20517#1"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcDgg31Q+9nVxvEIfvn5ltz0ff/g
/CtXuF8dTPwL58seyBcxl/kD52/NPsLKf/cXnJ/QY/jhZtNPOP/HpOqO/fY/
4PzFfPckZzz8BufP8TIsutz5Fc5vykms0PT8AudXM68qL3r7Cc5PbDivcm3F
Rzh/6t6nM+ZkfYDzd93X4Fmj9A7OVxZwcAqZ9xrO36TVkfXo8Qs4//7RjQpm
Zs/g/Kc6U432b3sM5wvWrTTTY3wI5+uYvddZ+vkOnN/s8vbCzorrcL5oyLoJ
keKXEPZ9O8p/QuUUnL/09tPely374PzYQJktt5OXwPk7uaqvHipdbA/jmz5i
lGuM2A/nK3/Y/dPq0Ek433PxzbN+EZfgfFdfIeavW6/D+f3x1xsMtt+B84/7
yfIGCD2E898qitZdmvUYzi8t0U7sF3sG51+/IxCUduIFnJ9QafOc3ec1nH9Y
27zrMOs7OF+Nc8+LJR4f4HzZPdmurB0f4XyGX0wrix59gvO/B+6NO6r6Bc6/
bRIvrdryFc4vCBcQVLrzDc6XnPIkgkX2B5y/LnrB8s8VP+H8cNt6jxN7f8H5
G+Nylaz+/Ibzf3A5M+8M/QvnB120NpOd8Q/Od+DQnMDn8x/Oh+YXOB8AAVob
og==
        "]]},
      Annotation[#, "Charting`Private`Tag$20517#2"]& ], 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcCAwyGo/exq43gEv/x8S276vn9w
/pUr3K8OJv6F82UP5IuYy/yB87dmH2Hlv/sLzk/oMfxws+knnP9jUnXHfvsf
cP5ivnuSMx5+g/PneBkWXe78Cuc35SRWaHp+gfOrmVeVF739BOcnNpxXubbi
I5w/de/TGXOyPsD5u+5r8KxRegfnKws4OIXMew3nb9LqyHr0+AWcf//oRgUz
s2dw/lOdqUb7tz2G8wXrVprpMT6E83XM3uss/XwHzm92eXthZ8V1OF80ZN2E
SPFLCPu+HeU/oXIKzl96+2nvy5Z9cH5soMyW28lL4PydXNVXD5UutofxTR8x
yjVG7IfzlT/s/ml16CSc77n45lm/iEtwvquvEPPXrdfh/P746w0G2+/A+cf9
ZHkDhB7C+W8VResuzXoM55eWaCf2iz2D86/fEQhKO/ECzk+otHnO7vMazj+s
bd51mPUdnK/GuefFEo8PcL7snmxX1o6PcD7DL6aVRY8+wfnfA/fGHVX9Auff
NomXVm35CucXhAsIKt35BudLTnkSwSL7A85fF71g+eeKn3B+uG29x4m9v+D8
jXG5SlZ/fsP5P7icmXeG/oXzgy5am8nO+AfnO3BoTuDz+Q/nQ/MLnA8A1rrs
pw==
        "]]},
      Annotation[#, "Charting`Private`Tag$20517#3"]& ]}, {}}, {{}, {
     {RGBColor[0, 0, 1], PointSize[Large], AbsoluteThickness[1.6], 
      PointBox[{{-0.8040190354753588, 1.}, {-1.1634231348023272`, 1.}, {
       1.1634231348023272`, 1.}, {0.8040190354753588, 1.}}]}, {
      {RGBColor[0, 0, 1], PointSize[Large], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0, 0, 1], PointSize[Large], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {RGBColor[1, 0.5, 0], PointSize[Large], AbsoluteThickness[1.6], 
      PointBox[{{-0.6225974335830541, 3.}, {-1.2697922805308728`, 3.}, {
       1.2697922805308728`, 3.}, {0.6225974335830541, 3.}}]}, {
      {RGBColor[1, 0.5, 0], PointSize[Large], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[1, 0.5, 0], PointSize[Large], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, InsetBox[
    StyleBox[Cell["E",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left,ExpressionUUID->
      "5b3e0e84-a6b3-40bd-8640-6734842c16eb"],
     Background->GrayLevel[1.]], {2.113650657164163, 1.2122981804404596}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"V(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0.5, 13.765625}, {15.75, 18.75}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.08333324829932, 2.08333324829932}, {0., 10.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.879930712771358*^9, 
  3.879930714830674*^9}},ExpressionUUID->"78a17d18-6cb6-469b-886d-\
fabe2f8494ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"pot", "[", "x", "]"}], "+", "1"}], "\[Equal]", 
    RowBox[{"-", "1"}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.879929933886277*^9, 3.879929953114359*^9}, 
   3.879930146156015*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"97203244-a981-4602-a53b-52ca89f3310f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SqrtBox[
       RowBox[{"4", "-", 
        SqrtBox["6"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      SqrtBox[
       RowBox[{"4", "-", 
        SqrtBox["6"]}]], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SqrtBox[
       RowBox[{"4", "+", 
        SqrtBox["6"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      SqrtBox[
       RowBox[{"4", "+", 
        SqrtBox["6"]}]], "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.879929953415224*^9, 3.879930146488134*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"e05303d4-6686-4dac-beee-33b34abe8627"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"pot", "["}]], "Input",
 CellChangeTimes->{{3.879929967606724*^9, 
  3.879929983399599*^9}},ExpressionUUID->"4705de4e-2a1c-43da-87e7-\
08cef59be494"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.879929523837446*^9, 
  3.879929524990925*^9}},ExpressionUUID->"c2eb42de-7871-4946-86ee-\
c6926df9f2e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phasedefwithstuff", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.8799296695785723`*^9, 3.8799296744364433`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"15f3a380-c0f5-40a6-830c-2fa4052af7c0"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzns0lHkcBnBKM5lhNAbVacqQTWuVhrWi+P3WFrGhtGs3reS2qxTFoiW5
JJelC1tHbSmpkGvWTGTVl02lcZcouYSajGpd33feGZd37R/Pec7nPP88Br4h
7gGLVFRU3Bbyf29EeqM0TcM13TP1cXk8HKJYm6JQ0uBhzNGdzuXhuxXCdVME
Ddl6Auefr/Ow+XoXX+kHGjbWpe13vMTDVtzEnqZuGqzt966YTeVhPDwhuVxG
Q0dlF8vsCA+7JzcXWXjTMHnfMElkzsORrYlHfnk4D7u3xkQwqrVxZyd7tM5n
DmZcMy6+yOHi1bUhOlb8Wdj6WUOg34llWBxUv0SrTwkM9w+2Rkc5eLMgWJjX
rQSDDdmP9vpzcHXnci/bDiV4KLdfSf6Rg2ttg0RBT5VQUT6m0YQ5WKKl7ddQ
rgTHPaxUchkHv6nwro1PWtgHRe8el2li1qwyatpMCSXRgX3vpBr4QLpw/FWC
AnZMOUVvs2LjKFFmUnOMAgLmfmCpmLDxxd4pft1xBYzpCxrv8tlYYnrPqSBY
AU+PGiRPqLKxRbPNzQhPBXj80/7Tp0YWZnC2efDMFaB9dhf3vhcLF5/zqNk5
SMFYBsNlKFIdP6msdMe9FNhUCQu5B9Xx4MAKmUU3BYpjH/4y91THepte665q
puDG+JnNTlvVcWybd4isasFhzVr19FLszj1omHSegl3i9LaWU0sxlRmdAogC
Lf/c2MWxTPyeXzfqYEPB/CWXgKLDTNyVx3Bp+ZKC5vbIgi2eTFxRncHt+5yC
bffLtXQsmTh4KP9PJY+Cxxb58VdkDDws7Cy2HJGDZk0Ov8qFgVvaTNuLzsuh
RXxLtItWwzWeoRYWaXIoyqI7HGVquOht5cXq03IYGnIIWvlcDadQ9p7PouTw
sB3HO+Wp4W8Ee4el/gs2Dj0ncVbDVSGnCQNrOXhZkYaFaYvxTU7/ykuDJJx7
3RDpKVXFmfsQ07qXBMvVuwUxElWcUJAz/aqLhCtXw3r2lapiX3u/1lVNJHB0
x2mHcFVsGDGSeP0eCZ088ctcWgXn9k2O5aWRMNX+yS5PTQVnmnzX55hEgte9
NRvsntIoIVIsGYkjocVezPJJpJEv9/htkwgSGvqkjYLZeWSwfc6z9AAJtTtc
9B+9mUM5xcwnYksS4kRDbozIGXReEVjhsYkE5H2s/yujGRTnIMmRm5CwVC85
e65ViQ68SY+2Fiz8b7cN5KxVIn0dbeEDFgnSf3uabcUU4viErdm/hAS1x93r
131PofmSTjZNEyA4HKRQnZKjfscsKSYIKA1drqG/Xo6uRfOv1g8QYOkabqXz
K4HONsSkBvQQIMVm/Q30NDqpOxDBeEGAHXdmmUnKNNpfdmP3DgkB3x6/Yy07
M4VcZxchWT0Bc1onrYpZU8jOyd/0dyDg1MCQ0VDCJFo9vI7ZJCKA8teeG/Cb
QBqbUqYPlxGwJ+vQ35mN42j2hGxQs5AA1/z0Q6dMx9HHZ86tpbcIeCnUDxex
x1CvXnGN23UCJm/rJPNLPqEmP83C8csEGP/23q3A5iOquRuclXGBAMKMX8cs
H0VXnYWhz1MJqJKt0bPd/h4ZsZ0lbYkLDntb/kfkO1TU6GvYEksA9hZLtkQP
I/P06KjGKAJ8WkvLZ9Egqt55oaMhnIDRluyvDdz7kL1micmTowQ8WOl3+eZE
F8o8OHLni2ACDuXbGT9/1IH+AyyKolY=
        "]], LineBox[CompressedData["
1:eJwVlXk0Ff0fx6eQlJBKtAhtWmTN1vKdFhFZfj0qURRJhFAiydYjiQqhEtJT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        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQ3Zm1rPnew8f7GaBAoGXf0R1XEPw1gmyvdp1C8J/q
TDXavw3B16pb+u7FagQ/7/zWVUILEfwfhdeU0roRfK7t4sK8CQi+geOsz1Gc
CH516Pwt36IfwfkHlq0vUAhE8Fl+7NfxckPw+2Y9WDLXAMFfcF9xqgsrgn8s
c0nppHUP4XzBupVmeowIfts2jRMC3x/A+b/eLY/8/AbBfxS/rGbHDQR/k+Pi
Q04bEPwg1rl+4fEI/jFbmQeWoQi+VdnsQhlvBF/p+cwpD80Q/M8npt3K5kPw
1SUVzzJU30fER5f8h6NpCP6PX7LC3UEI/ok7UpGiWgh+xgKRp5o378H5AYLC
HO+PIPgWTYLaWzYg+JwpfIV2HQj+KnWOv0HmCP6kGWwKEsoIfhUnq/NdPgTf
6zVjZ/qzu3C+UQzDGp1LCL7U2X/nPu5F8F+v+y1SMxXBvyL/y9yxEcHfM+FH
FFvuXST/il88G4fgAwDCzcSJ
        "]], LineBox[CompressedData["
1:eJw12Hk0FX/4B/CJImtKopStlWQplNAzRVok5VvSJmXNlmSprElCtlDWSNaU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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQ/eOX+MWzcXftGaDA7zhzyb0UBN8tJNNoShWCb/fw
3AfPCQi+3u+ZuVt3I/h8+gbpPUL34Hy2PVNVnTQQ/H8evx9/t0Xw3yUdS0jO
RPDPTYuJsjqA4Pf96/B9kXsfzm/rfsc9rxnBr5MIORU8E8HPM5J3338EwVff
HKVwmvcBnM/+/IPkohQE/7ifLG+A0EM4X0TvoViRDIKfwLtUYYoagv/rtI7J
DSsEX8fTJjohGcGf4By9smALgh9lMdN1YtgjOH+ZeKz/5gQE//M3hcirWQh+
z9YVOZL1CP5+ox2TFy5H8FV0rz/c+APBL+CZ/foy02M4f+/ruK9feRD8sFXP
OKwUEfwO9W/6hzwR/LeKonWXZiH4FtULCw8uQfCbruimbliH4Iu1u/n0HULw
Ex5csq89g+Cvsow3zrmG4H+Z9Fot+gGS/VnLmu89RPABkYWkSw==
        "]], 
       LineBox[CompressedData["
1:eJwVlnk4ldv7xl+KNBwkknIaREc0aFBouF9lOkiRI1FCEpHKlMwqUoSUZhlK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        "]], LineBox[CompressedData["
1:eJwVj3s0lAkYxkfGZY2o+WiTJuVODhbj1tb7HlIouS1C0hZqZa0l19JGJIoK
SUiGiWwhp3WnInftdlGtFMmlrFODzffNjNu39o/nPOf3z/M7z5bDv7gFrmIw
GK4r+b8zf5os3xpKQnDZDp3+xy/AsjClsD6ChBsmRqlpo4PQrhXHMYklwfbC
kWb3mBFwqQgpuHOaBAWLyEgOYwzemvmraiWRsMcssj7JfAKCxFzF5FQSOl9D
nY7+J5hpkZecyCDheFZ9iOnXSWDubpziXyehqN4xt0DrM2Swrgwzb5Lg7jta
Hnf9C6g8O/oigE/CgqelvJNYAIbeyo2aVSQMYTcv4PEM1HM+VyT9QcKTjpCk
zQdmwWa0jTfesOL3v32yTTALXsfDUvntJPxZoNRES36FM/F9+zUHSdiuU9Zj
PD8HcjbFe5Pek6D7fai4ZuX3VelYHB8n4eAYy4ozQsLvl7R1+dMkGAXUOvk0
UtDPSxBqSFHAbuVHy7mKQLvTIkfDmILwjHeU6pYFuJemkHaWS0H7mxJ56RML
YO08ET9mTcGMg+ynrI4FcB7IDCyxo8Ak2LLvWcAixEx9MdPwpcAoa06Jc3UJ
+hT4/ernKMhdf/RdRAcNnv1xXYkXKOiV9TXvkWTgyDXXptHLK3uGUaMRmgyc
20wXF+dT4Ozi21MawMBNpj7h6tUUyNr89ahvhIFhXmvWqr+j4FLL+jCpXgk8
fNsoT+sDBT+s05BnjUugh3ifht5HCgI8CmpfL0mgdX4613iGAoeUu+wO41Uo
9V7OZwdTCAIrn1ZO9irMC5Iq8TEQgiJRk81zlcT2yHmzrFNCKKub5ZZVMLG2
U+VBToIQbJ1MbS3amFj+rdXuvHNC8Ak/MFT6mokZDdHevMtCkHZIr9Kmmei9
NBdfxReCYW3CVM0+KRQkTXf2PREC99Q9xYhJKVTJHt/P5Ihgp894gVBWBi3P
qq07oS6C+/ax3PuqMugZ7tM/piOCpAFtNU9DGcx0eeb02EQEMqZP9dzdZVB+
dbNNor0IlJuHC00KZHA5OcuAcUIEyYJJx049WRyPtmEs9opg0ezoqIj7DVb6
FpV9jRFD4gbTHeYcFpr9rTEvfXqFi0zwmj4Lm9zK9m44K4bqBTuvLxYs7Hao
nMV0MezLl1aLdWPhmEXztgyeGN6mhcavTWHheqWBp7q9Yrg5GPfKS8DCxCeK
Ij/VeXhzsHZNa408em3/zb67ZR7GWk5vTN+qgNUHf1a3XlwApfQ6iza/NSiS
s5Vs8FgC9S4B5uSsRbfn28w5ucuQFdbVnFjARrltrNbmG8ugf2Gz/1ARG1v5
g3sOlCyDc62tnfktNhrHxP6YX7kMRl3dY6MVbFRQq7uo0rEMw6ke13UesrEn
xGRM+d9luBva733oAxtRVu+ywl4ajnm578zTJFD0q2hDpSsNk1ZDiY90Cax6
23XLyYuGk057LCYMCNxUFdR08TANvpmxMvpcAhc9+B/lYmkQpBmG8OwIrCtR
2y5TSgM7qjrGPojA0NXTXaV3aLhPXW30DCZQO/qB265qGlp0pc8fCSUw29Hv
WHIzDdnnK3tjoggMn83LkuynIXpjAzvzHIH6vsGbSgZo0A4ufpmdRuCHdqty
m2EaHLd+Z5CTQaBL7sCDhH9o6EvR42XnECi76rbDlmkaJJYkW6/kEfjwePTL
R3M0+BUFnkwvJDDq1S7/Q/M0BJ5PfJ5STKAhrJuiaRoKldPbz5QS+B8wGmp8

        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQLXBpys4dyV/3M0BBAr9A9+4YBP/FeY3HO8IR/B8B
UZM3+yL4YsF7P6+wRPDnCV/zXmaC4Kteebd4sT6CbxKqEDJPFcEPCm/eMlkQ
we+P9iyte/kFYb5M0tnqJwj+vDtVqpX3Efx1sWuuFl9F8M/E85tlHkTwQxQ0
+tL2IPi3Hzg8S96O4L9KLJoWtxbB50i5+i14JoI/QeWdX+AUBF/8Kdtyv34E
Xy3NItyzFck9aoHr3RoQfLPnmewu1Qi+a8bs7XaFSO7V2MJvk4Pk3pdn0i3T
Efw7K5/uN0tC8FOy/ombxCL4b7TECwwjEHxlL2Y97zAEHwCIOYjd
        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQreLFrOcd9sWeAQoeiLpc5QpH8LPnmoW0xCD4TWuk
g8rTEfwNp576xtYi+DZBN85ca0Lwj9885R3QgeDfe7He03kygs/DXuWquRLB
z3Tms/16BcH/cophT94tBL8h6LPVi/sI/ozEGxa3XyH4x+oXmRxk+ArnB7FP
3WzFhuDf7Ws32sKN4H+Zm2OwXAzBV9pjptOrg+Cvc9ZczWaE4FueltZqMEfw
A24xaBQ7Ifh3Ej8ve+OO4Ke/fKqa5ovg1/04pRwZgeBzNexddCkWwZ/KvkHR
JxnBF7g0ZecOJD4Awg1t7A==
        "]]},
      Annotation[#, "Charting`Private`Tag$8981#1"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVkXs0lHkcxqlpJjOMxqA6TRmyaa3SsFYUZm0RG0q7dtNKbrtKUSzTmkSS
y9KFraO2lFTINWsmsur7s6mmwbgkSi4ZNRnVur7vXMz07uwfz3nO53z+ec55
LMPjAqMW6OnpBejyf6/3MJ8gCAKump1uTStlojjV6myVmoAgG7rZXAkT3ann
rJnFCCgyZ/v+fI2JHNb6hcveE7C+JXev90UmcmZkDLT3E+DiuXuZJoeJuGPT
4ku1BPQ09FHtDzFRYFZHpWMoATP3rDIFDkzE68w49MuDT7Bzc0oSuckE9fbS
JlrCtDDvn3/heTEDrURxps4sDWz+TBQdcWwJEsa0LjIeUgM58L2b9WE62siO
5ZT2q8FyXdHD3ZF01NS7NMStRw1B6q2Xs36kI+QWI4h5oob6uknDdi4diY1N
IkR1avDeRc3Bl9DR6/pQdCJT50cFbx/VGiGqRp08Z6+Gan700FuZIdqXx5l6
ma6CbbM+/C3ONJQsKMjsSFFBlPYHqp4tDV0YnGW1HFXBpAW77Q6LhsR2d33K
Y1Xw5LBl1rQ+DTl2uN5IClZB0D/dP31soyIyfUsQ00EFJmd2MO6FUFHV2aDm
7aNKmMwn+0l5BuhxQ0Mgd1AJro2cCsZ+AzQ6skzu2K8E1ZH3fzkEGyDzDa/M
VnQo4frU6Y0+mw1QaldonLxRxwkdxq3EYhTI2G+VeU4JO4R5XZKTi5GygJ8N
HkowjixJXZhKQe9YLRNerkr4dNEvqvIgBfWVkv0kXyqho5tXvimYguqb8hlD
nythy706Y1MnCoqVlv2pZirhkWPZictyMhrj9FY5jSvAqLmY1ehHRpIuu+7K
cwqQCG8KdhAk1Bwc7+iYq4DKQqLHW05ClW8aLjSdUoBU6hWz/BkJZSs9g58m
K+BBN/eETykJfcPePSaL1LFN/FmxLwk1xp3CLF0UEOKMW1XkLkQ36MPLL47i
cPaViBcs00cFezwoLoM4OK3cyU4R66P08uK5l304XL6SMLCnRh+Fe0Z0rmjH
gW42RXgl6iOrpPGMa3dx6GUKX5QQeqhkaGayNBeH2e6P7qUkPVRg+92QdyYO
IXdXrXN/QkA6TygeT8NB4imkhmUQEM44ess2CQfRkKyNrfkEllu1wTX7cEDb
/CwevtZCcRXlsdAJhzSBNIDMm4dzquj6oA04eIQeGf7Keh7SvMTFClscFptn
FWk71bDvdR7fha3b3+0WTV+tBgtTE859Kg6yfwc63IRKoIclrNq7CAfSo/61
a77X/VTdSyMIDNgHY1T6swoY9i6UcTEMauKXGlqsVcBVPutK6wgGTv6Jzqa/
YnBGlJITNYCBjGs/LCLm4LjZSBL5OQbujPklttlzsLf2+s5tYgy+PXrbRX56
Fvw1CzzkrRhojY87V1Fnwd0n0u53wODkiNRamj4DK8fWUNoFGCgjTbQjEdNg
uCF77mAtBrsKD/xd0DYFmmPyUaMKDPzL8g6ctJuCD099O2tuYvCCY5EooE3C
oHlVc8A1DGZumWaxqj9Ce4RRxdQlDGx+exdQ7voBmu/EFuafxwCzZ7VQ6ibg
ii8n/lkOBo3yVeZuW9+BNc1X3JWh44Q3dX/w3kJlW7iVJBUDbqhQvIk/Bg55
/OS2ZAzCOmvqNB6j0LT9fI8oEYMJSdHXloFD4GlUbfv4MAb3l0dcujHdBwX7
x29/EYvBgTJ3m2cPe+A/oarJ1g==
        "]], LineBox[CompressedData["
1:eJwVlnk4VfsXxnchKSGVaBDqllvJmKlJg4gMv65KFEUSIZRIMnUlUSFUQrol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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQ3Zm1rPnew8f7GaBAoGXf0R1XEPw1gmyvdp1C8J/q
TDXavw3B16pb+u7FagQ/7/zWVUILEfwfhdeU0roRfK7t4sK8CQi+geOsz1Gc
CH516Pwt36IfwfkHlq0vUAhE8Fl+7NfxckPw+2Y9WDLXAMFfcF9xqgsrgn8s
c0nppHUP4XzBupVmeowIfts2jRMC3x/A+b/eLY/8/AbBfxS/rGbHDQR/k+Pi
Q04bEPwg1rl+4fEI/jFbmQeWoQi+VdnsQhlvBF/p+cwpD80Q/M8npt3K5kPw
1SUVzzJU30fER5f8h6NpCP6PX7LC3UEI/ok7UpGiWgh+xgKRp5o378H5AYLC
HO+PIPgWTYLaWzYg+JwpfIV2HQj+KnWOv0HmCP6kGWwKEsoIfhUnq/NdPgTf
6zVjZ/qzu3C+UQzDGp1LCL7U2X/nPu5F8F+v+y1SMxXBvyL/y9yxEcHfM+FH
FFvuXST/il88G4fgAwDCzcSJ
        "]], LineBox[CompressedData["
1:eJw12Hk0VV/YB/ATRcY0UsrUqGQolNAupEFSfiVNImPmjJVZEsoQKlNJhqTM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        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQ/eOX+MWzcXftGaDA7zhzyb0UBN8tJNNoShWCb/fw
3AfPCQi+3u+ZuVt3I/h8+gbpPUL34Hy2PVNVnTQQ/H8evx9/t0Xw3yUdS0jO
RPDPTYuJsjqA4Pf96/B9kXsfzm/rfsc9rxnBr5MIORU8E8HPM5J3338EwVff
HKVwmvcBnM/+/IPkohQE/7ifLG+A0EM4X0TvoViRDIKfwLtUYYoagv/rtI7J
DSsEX8fTJjohGcGf4By9smALgh9lMdN1YtgjOH+ZeKz/5gQE//M3hcirWQh+
z9YVOZL1CP5+ox2TFy5H8FV0rz/c+APBL+CZ/foy02M4f+/ruK9feRD8sFXP
OKwUEfwO9W/6hzwR/LeKonWXZiH4FtULCw8uQfCbruimbliH4Iu1u/n0HULw
Ex5csq89g+Cvsow3zrmG4H+Z9Fot+gGS/VnLmu89RPABkYWkSw==
        "]], 
       LineBox[CompressedData["
1:eJwVlnk4ldv7xl+KJAeJpJyK6IgGDTI0PCniIDIciTIlmStTMqtIElKaZY4M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        "]], LineBox[CompressedData["
1:eJwVjXs0lHkchwfDWCNqXtqkSbmTg8W4tfV1SKHktshI2kKtrLXkWtrcEkWF
JCTDRLaQ07rT+yN37XZRrRTJUNapweZ9Z8btXfvH5zzn+ef5bD/2i2ewNI1G
81jb/8z5abpqRzgBoZW79YYev8CtS9JLmqIIuGVmkpE5MYJ36SSwzeIJcLh0
vM0rbhx3rw4rvneOACWr6Gg2TYC/tQhU10klYL9FdFOq5RQeIuEop2UQ0PMa
GvUMP+Fz7YoyU9kEnMptCjP/Oo3T97XM8G8SUNrkUlCs8xnPZl4bo98mwMt/
oirh5hdc7dmJF0F8ApZ8rBVdJULc2E+1RbuWgFG7Pl7Q4zm8if25OvUPAp50
h6VuOzyP20908iab1/4D757pFM7jvqciMvhdBPxZrNJKyXzFzycOHtIeIWCX
XmW/6eICrmBfdiD1PQH634dL6sMJ/LpcvN3kJAFHBEwb9jiB/35FV58/S4BJ
UIMrt4XEh3hJIi1ZElgd/FgFDzGu22OVr2VKQmT2O1J9+xL+IFMpM4VDQteb
ckW500u4rdtUosCWhDln+U+53Uu423BOcLkjCWah1oPPgpbxuJkvFlr+JJjk
Lqiwr6/gg0r8Ic0LJBRsOvEuqpvCfYYSepMvkTAg72/ZL0ND4zc8WieurvWM
YyaitGloYRtVVlZEgpu7f39FEA1tNedGataRIG//Fxocp6EI3/UbNN+RcKV9
U4TsgBQ6dtekUOcDCT9s1FJkTkohb8lBLYOPJAR5Fze8XpFCtkVZHNM5EpzT
77O6TaWR7HsF7m66CIQ23A52njQqDJEt5xqJQBmrz+N5yKCu6EWL3LMiqGyc
51RW01FDj9qj/CQROLiaO1h10lHVtzb7Ci+IgBt5eLTiNR1lN8f68a6KQM45
q1aXoiO/lYXEWr4IjBuSZuoPyiJh6mzP4BMRcM4+UI6alkVqeZOH6Gwx7OFO
FovkGcg6RWPjaU0xPHSK5zxUZyCfSO6QQE8MqcO6Gj7GDJTj/sz1sZkYGOZP
Dby8GEhxXZt9spMYVNvGSsyKGWg1LdeIdloMacJplx4DeTQZa09bHhDDssWJ
CTHnG1TjX1r5NU4CyZvNd1uymcjib61FuXNrXmpmd8OQiVo9Kw9sTpFA3ZKj
7xcrJupzrpm3y5LAwSI5jXhPJhJYte3M5kngbWZ44oZ0JtqkMvxUf0ACt0cS
XvkKmSj5ibI4QH0R3hxpWN9Rr4h8d/3m1Ne+CIL2c1uydiihuiM/a9ouL4FK
VqNVZ8B6JFZwkGn2XgHNXqFdfv4G5Pl8pyW7YBVyI3rbkotZSGEns6Pt1ioY
XtoWOFrKQh38kf2Hy1fBrcHB0fIOC5nGxf9YVLMKJr19golqFlLSaLys1r0K
YxneN/VwFuoPMxOo/rsK98OH/I5+YCE7eYOrSgcoOOnrtadQG0PiX8Wbazwo
mLYZTUb6GKp923vH1ZeCM677raaMMLS1NqT18jEK/HPiGYYcDC178z8qxFMg
zDQO4zliqLFcYxejggJWTF2cUwiGwtfN9lbco+Aheb3FJxRDurGPPPfWUdCu
L3fxeDiG8lwCTqa1UZB3sWYgLgZDkfOFuTJDFMRuaWblXMCQoX/o1vJhCnRD
y17mZWLoQ5dNlf0YBS47vjPKz8aQe8Hwo6R/KBhMN+Dl5WNIXvqu8/ZZCqRW
ZDquFWIIPxX7Ei1QEFAafCarBEMxr/YGHl2kIPhi8vP0MgwZw8YZiqKgRDWr
63wFhv4DnoWS/A==
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQLXBpys4dyV/3M0BBAr9A9+4YBP/FeY3HO8IR/B8B
UZM3+yL4YsF7P6+wRPDnCV/zXmaC4Kteebd4sT6CbxKqEDJPFcEPCm/eMlkQ
we+P9iyte/kFYb5M0tnqJwj+vDtVqpX3Efx1sWuuFl9F8M/E85tlHkTwQxQ0
+tL2IPi3Hzg8S96O4L9KLJoWtxbB50i5+i14JoI/QeWdX+AUBF/8Kdtyv34E
Xy3NItyzFck9aoHr3RoQfLPnmewu1Qi+a8bs7XaFSO7V2MJvk4Pk3pdn0i3T
Efw7K5/uN0tC8FOy/ombxCL4b7TECwwjEHxlL2Y97zAEHwCIOYjd
        "]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQreLFrOcd9sWeAQoeiLpc5QpH8LPnmoW0xCD4TWuk
g8rTEfwNp576xtYi+DZBN85ca0Lwj9885R3QgeDfe7He03kygs/DXuWquRLB
z3Tms/16BcH/cophT94tBL8h6LPVi/sI/ozEGxa3XyH4x+oXmRxk+ArnB7FP
3WzFhuDf7Ws32sKN4H+Zm2OwXAzBV9pjptOrg+Cvc9ZczWaE4FueltZqMEfw
A24xaBQ7Ifh3Ej8ve+OO4Ke/fKqa5ovg1/04pRwZgeBzNexddCkWwZ/KvkHR
JxnBF7g0ZecOJD4Awg1t7A==
        "]]},
      Annotation[#, "Charting`Private`Tag$8981#2"]& ], 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[{{-1.999999918367347, 
        3.141592653589793}, {-1.9607426367806124`, 
        3.141592653589793}, {-1.9214853551938782`, 
        3.141592653589793}, {-1.8363665716581652`, 
        3.141592653589793}, {-1.7568884657193913`, 
        3.141592653589793}, {-1.6789694047244954`, 
        3.141592653589793}, {-1.594446123367355, 
        3.141592653589793}, {-1.515563519607154, 
        3.141592653589793}, {-1.4300766954847084`, 
        3.141592653589793}, {-1.3881128058954246`, 
        3.141592653589793}, {-1.3461489163061406`, 
        3.141592653589793}, {-1.3437024443817147`, 
        3.141592653589793}, {-1.3412559724572888`, 
        3.141592653589793}, {-1.340032736495076, 
        3.141592653589793}, {-1.3393971097017112`, 3.141592653589793}}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQvXDTetsb3l/2M0DBvb64ObucEXyrjdEHvO0Q/E9f
QznyjBH8xHqvGZtkEXyHScY7rD99hvP/bWf94Tsbwa9mXlVe9PYTQn/DeZVr
Kz7C+VP3Pp0xJ+sDnL/rvgbPGqV3cL6ygINTyLzXcP4mrY6sR49fwPnyFxN2
at9E8HvKLTlKzyH4qUdeLWXfieBLxPk+1OlD8GsnCkWUWyD4Hj/muPL0Pofz
t84rnRLahOArufo9nleO4P+e+L/BMAnBX6edtCfMHMEXiVc3XvjwGZx//+hG
BTMzBL8m+KeLhQ6CL/HQIdNKCcEP+HN+ox0fgn/A6J2T+7OncP6C+VqpEdMQ
fBvdos6oHgT/xq6da2OaEHyBax7fEvIQ/Eae9PZMNwQ/qXLxyqpvTxDxyfb6
bM0bBH/WFKNPdY8Q/EvrD1o1n0PwnZ/dP929DMF/UKz+oXcOgl/DmC8yYRKC
v0XmX8yUOgRfJVjm3ZwwBP/Ag2Sh+T4IfkzearOFTgj+lE6r+qV6CL6BeNPi
5SoI/pklJ4+vlELwWQ5ECKxjQ/AX+C4w2fDnMZzfP9M35cg3BB8ADA/teg==

        "]], LineBox[CompressedData["
1:eJwBgQN+/CFib1JlAgAAADcAAAACAAAAiWqmg97h47/QQIyaLZ3GPxCEvsW4
1OO/6EP/Y7wF0T+sEQbqusrjvwRSHpBUVtQ/SJ9NDr3A4788gckQnTLXP+Us
lTK/tuO/tYI/2HzB2T8qfqXu6Kvjv+By4jmwSNw/bs+1qhKh47+D8vPpG57e
P/hx1iJmi+O/7yn2tH9t4T88w+bej4Djvx1QQbGZZ+I/gRT3mrl14792Mkeg
h1bjPwq3FxMNYOO/Piip2swY5T9PCCjPNlXjv7cPJ6li7uU/lFk4i2BK479A
kYh5br3mPx38WAO0NOO/Z1I3NY9K6D8wQZrzWgnjv1nuZX+hLus/dZKqr4T+
4r8ROUG8gd7rP7rjumuu8+K/BAEpwUqL7D9DhtvjAd7iv0tXNR583O0/Vssc
1Kiy4r+0HglyPTHwP3tVn7T2W+K/mxQhLUaN8j/Apq9wIFHivyYuPH3N1fI/
BPi/LEpG4r8QPMkrzB3zP46a4KSdMOK/AiGgKVCs8z+g3yGVRAXiv3SN5fs/
xPQ/xmmkdZKu4b+kxNEqMOX2PxF+qTYuAeG/Mr45IP4N+z+GtijIEPfgvyX7
EUMzTPs/+u6nWfPs4L+PRKFIgYr7P+Jfpny42OC/HnjNtHYH/D+yQaPCQrDg
v6La/VYyA/0/UgWdTldf4L8pZCU3ogX/P8Y9HOA5VeC/XFkjE1VH/z86dptx
HEvgv0hCn5Bpif8/IueZlOE24L+aP9BNaAcAQPPIltprDuC/tdWvfa2PAEAn
GSHNAHvfv4jhbkGQrwFAEIof8MVm378EALmjbNUBQPj6HROLUt+/8R+vj8z7
AUDI3BpZFSrfv8I/n3U9SgJAaKAU5SnZ3r/ybmPoLe8CQFAREwjvxN6/qIFq
aG0aA0A4ghErtLDevyoPMiWgRgNACWQOcT6I3r8z7zhUP6IDQKonCP1SN96/
DpaOnv1pBECSmAYgGCPevwoLdy9soARAegkFQ90O3r/gwv/9LtkEQGJ6A2ai
+t2/gKRVAqkUBUBK6wGJZ+bdvysdC6NaUwVAMlwArCzS3b9LUlGf75UFQBrN
/s7xvd2/agfzw1bdBUACPv3xtqndv9NKZW/tKgZA6677FHyV3b++6tDf14AG
QNQf+jdBgd2/41n0D9DiBkC8kPhaBm3dv4pQ3C6GWAdA+PoX0c1e3b+4pD8T
ecEHQCcmwyk=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/W7OSX4m07v7JXRdQn4rcjrEhHx6JiWD4OuYvddZ
+vkOnB9h+65O3+wWnN/s8vbCzorrcL5oyLoJkeKX4PxN347yn1A5Becvvf20
92XLPjg/NlBmy+3kJXD+Tq7qq4dKF9vD+KaPGOUaI/bD+cofdv+0OnQSzvdc
fPOsX8QlON/VV4j569brcH7WtS8HJ5ndgvP74683GGy/A+fXVS76O/sRgp83
ObeKne8unJ+mcNlirzKCDw0vOB8AVqeEYQ==
        "]], LineBox[CompressedData["
1:eJwVyWkwnAcAh3HnbqZWptk0QYYiFDuCVFJJHP2/CI00tOKIErp1NGytIDJK
Q5WMY6KKqjMIdUVbYtCKuGMQUmccreyu933jiFXWtUGKph+e+X14tH2vXw6Q
k5GRsXrT/27tqIz86SNAUxkOR3UyCade+QihvwC7h4fS/DOYhL1rkGlWtACr
ZrZJFINJfEgOShzSBTjP7Xi7IpdBmIWcrt0vFyAgbK1SxpxBGL/O4zc+EqCV
W+KbNatI6CXvG341IsDy70Ol8bmKxLtHAha15gWQvM/RYTkrEgdNTl5LZQth
7K5qWjWoQDBafnrPxkAI54KpYedMBWLvwmv6lZUQfSZK/AwPBWLZt4frFySE
pduIWrRYnhjMvupp3iHEQ89IUZGuPNGj06UqGRdCI6yElJfKEW0P9CfLxUK8
jPC04/fJETX9ay6HVESQlC/5Sa/LEWl7yY4LfBHc0iN35ftkicQ7y0pFCSI0
De+S2cWyRKyqa79LngjT8wvR9ZGyRIip5kft3SKU/hLuHMCRJfTrPbUGlGdg
q3EycSxDhmDOS9RK/WfAS2BHXaP30Oukofwpm4TjemP1UNkO3jEmj4ark6DC
IpNqv9wBV7lcK0uPhIJsypkCgx3sDJw4PWVOwtJu3jD5122ccLD04vqRqHAq
Xr3SsIV0W6/7oQ0kEhQ8s7s7pHh+XLM+s42ExXiBe/t3UnDk6JaGPhIDUbyx
VBspujp4w1vPSQQeKxz/4fEmNq2iX8UpUrjsoaTf1rUBz7N5dhnuFHLutjne
rFtDhYr3J/VcCtvTnMgA/hrWpVqfjfMoLImL2WMGa0htrApW+5ZCiIW6JrNo
Fe2mTT+WVFL425zfMhUnAYt9q/BxHYUD2/UHW89I4LGKytlHFG6PXrh/b3oF
a7W9zZxhCpI/CnLya5ahazRJ1m1RuKNYWvbQYgmhrALxmByN2WMSt/VcMVrF
PpubLBppl34777e+CPfquQPm2jQsVnYm9opeojSlmn3VkEZguzGrfGUBK4Eh
6rEf0LjpnLVxw3IByfpSky4HGu1xF60PPZnDM0bzuRcuNHR/vuG2y5yD9lyM
LcOHRvVbrBh761k0lyleuRhOYzzROszkHg3m7Sfc4Fs0hBFBVexuCq5+3/PS
EmkEFxxf6hSS+Ef7SOxoPg0d2cS7X7wQ4ew3JWGdZTRSONpFS5MCxD8zCnhQ
QyNeyYL+t3IaT42aPYqbaEQHjuS4f/wXjibZX0rrohEaKPHer58Ad2YUMU9p
qEirzJb6x1B97vNTwRM0cvVDWzv8h7GRKdbzmqHhnb+9+PWpPiTzKhKE5Jtv
k5pvVNiD/wC0svAG
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQ3TfTN+XIt8f2DFAg80PmqxjHEzg/LXDlC1YhBH/D
KtM7X6QR/F/Mh84/VkXw+7fd2nbQEsG/xZ++aoMzgq+S+XnufF8Ef4c0T2tt
IoL/oME22LITwTf0XvB+ww0Ev2aJzuP5jxD8Y393XOt7g+BHbbi4N4fhKZzf
JMrco6GB4F++n6qxoBzBLy3RTuwXewbni3G93xOmiODvmL9JQk4Hwf9zyvLC
GkcEv0nRw/5UDoLfdy5FlvUwgr9MY97NqvzncP71OwJBaSdewPkJlTbP2X1e
w/mHtc27DrO+g/PVOPe8WOLxAc6X3ZPtytrxEc5n+MW0sujRJ4R5j29+rn+O
4B84s8Gu9w2C3zA/7srybwj+f5dd/+9wfYbz//UXhrkbI/h/VB8wy7Qg+DH8
2/00OxH8PT96Z5r1Ifg1p631A2cg+L8Lpke1rUHwf+322/jhCoIftVT1z9+b
CP6uvj9u3PcR/MrEVXdUXyL4P9jYOKL/IvgRH+4EZTB9QcTXzc1zS9kR/Io1
icYTBBH874F7446qIvhNN9fftdNG8PkSF8XsMEDw1Qrao1ZbI/ibvlfeVHFE
8G3rcyLmuSH4izatt73hjeADAPiB5cs=
        "]], 
       LineBox[{{1.3393971097017112`, 3.141592653589793}, {
        1.3420888091517194`, 3.141592653589793}, {1.3447619504179815`, 
        3.141592653589793}, {1.3867526882062378`, 3.141592653589793}, {
        1.4287434259944938`, 3.141592653589793}, {1.507084223974067, 
        3.141592653589793}, {1.5920292423158844`, 3.141592653589793}, {
        1.6713335830607627`, 3.141592653589793}, {1.749078878861763, 
        3.141592653589793}, {1.8334283950250079`, 3.141592653589793}, {
        1.9121372335913134`, 3.141592653589793}, {1.9560685759793301`, 
        3.141592653589793}, {1.999999918367347, 3.141592653589793}}], 
       LineBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAAENKUubhj9b+O4skowsYGQGAPEIu7
XPW/AMw4OMeEBUDozyjjuFf1v/n7FMbA1ARAcJBBO7ZS9b+RXJMF4DsEQPhQ
WpOzTfW/i2locHSyA0CAEXPrsEj1v4vD2/E/NANAB9KLQ65D9b/mrUbTn74C
QBZTvfOoOfW/Sp/+DormAUCeE9ZLpjT1v1L01NjigQFAJdTuo6Mv9b98/gt9
ISEBQDRVIFSeJfW/MbXKXilpAEBSV4O0kxH1v6Fm+sYkKv4/j1tJdX7p9L8E
eSjKm1f5PxYcYs175PS/L+DrO5XD+D+e3Holed/0v3qMRAs+MPg/rl2s1XPV
9L8n+MGy2wr3P8xfDzZpwfS/q1YuBP+/9D9UICiOZrz0vz+/hFAeLPQ/2+BA
5mO39L+44q/1WZfzP+phcpZerfS/jvqvqy9q8j8IZNX2U5n0v6KsKtJV8u8/
kCTuTlGU9L8jZ67uEqzuPxflBqdOj/S/C3rK7l5e7T8mZjhXSYX0vx/bv6s4
p+o/riZRr0aA9L9KJOzhSDrpPzbnaQdEe/S/1NET8K6+5z9FaJu3PnH0v5pR
u1ifjeQ/zCi0Dzxs9L+aC2Q7z83iP1TpzGc5Z/S/CJA0F8To4D/cqeW/NmL0
v4d6Wrzbn90/ZGr+FzRd9L+Ky710ndHYP+wqF3AxWPS/VSKUpDPw0j8jSgMu
S1b0v0PX7ytqMdA/rcQbTg==
        "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAJEoDLktW9D+B2O8rajHQP+AVRNUK
V/Q/3IMYLDJT0T9rnTZUhFz0PyUpkha+F9g/9iQp0/1h9D82H/dzHW3dP4Ks
G1J3Z/Q/6nWylTgB4T8ONA7R8Gz0P8gn2l/rDuM/mbsAUGpy9D9E9+Gc5fHk
P7DK5U1dffQ/FUugoqhf6D88UtjM1oL0PwBn1sqf9uk/x9nKS1CI9D+IpkCo
p33rP97or0lDk/Q/GV0uYHtm7j8MB3pFKan0P2y90Pzb6fE/aUMOPfXU9D/o
R1CXZ/z2P/TKALxu2vQ/U1HWgIKc9z+AUvM66N/0P8n3LP/6PPg/mGHYONvq
9D88NppuAID5P8Z/ojTBAPU/TLE5ca0V/D9SB5WzOgb1P9HrlIMNwPw/3Y6H
MrQL9T8IkokcF239P/SdbDCnFvU/2lw9v9HQ/j8ivDYsjSz1P2U8rJ0x5wBA
rkMpqwYy9T/c5bGFxk4BQDnLGyqAN/U/NKQOEKS6AUDEUg6p+Tz1P53668Cf
KwJAUNoAKHNC9T/IpBkV06ICQNxh86bsR/U/O+XhNb8hA0Bn6eUlZk31P82Q
tPCMqgNA8nDYpN9S9T8Hp0ZPikAEQH74yiNZWPU/RDbv50LpBEAKgL2i0l31
P2floc14rwVAlQewIUxj9T8GrZUfoa4GQBDSlLm4Y/U/juLJKMLGBkCWcAIP

        "]]},
      Annotation[#, "Charting`Private`Tag$8981#3"]& ], 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[{{-1.999999918367347, -3.141592653589793}, \
{-1.9607426367806124`, -3.141592653589793}, {-1.9214853551938782`, \
-3.141592653589793}, {-1.8363665716581652`, -3.141592653589793}, \
{-1.7568884657193913`, -3.141592653589793}, {-1.6789694047244954`, \
-3.141592653589793}, {-1.594446123367355, -3.141592653589793}, \
{-1.515563519607154, -3.141592653589793}, {-1.4300766954847084`, \
-3.141592653589793}, {-1.3881128058954246`, -3.141592653589793}, \
{-1.3461489163061406`, -3.141592653589793}, {-1.3437024443817147`, \
-3.141592653589793}, {-1.3412559724572888`, -3.141592653589793}, \
{-1.340032736495076, -3.141592653589793}, {-1.3393971097017112`, \
-3.141592653589793}}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQvXDTetsb3l/2M0DBvb64ObucEXyrjdEHvO0Q/E9f
QznyjBH8xHqvGZtkEXyHScY7rD99hvP/bWf94Tsbwa9mXlVe9PYTQn/DeZVr
Kz7C+VP3Pp0xJ+sDnL/rvgbPGqV3cL6ygINTyLzXcP4mrY6sR49fwPnyFxN2
at9E8HvKLTlKzyH4qUdeLWXfieBLxPk+1OlD8GsnCkWUWyD4Hj/muPL0Pofz
t84rnRLahOArufo9nleO4P+e+L/BMAnBX6edtCfMHMEXiVc3XvjwGZx//+hG
BTMzBL8m+KeLhQ6CL/HQIdNKCcEP+HN+ox0fgn/A6J2T+7OncP6C+VqpEdMQ
fBvdos6oHgT/xq6da2OaEHyBax7fEvIQ/Eae9PZMNwQ/qXLxyqpvTxDxyfb6
bM0bBH/WFKNPdY8Q/EvrD1o1n0PwnZ/dP929DMF/UKz+oXcOgl/DmC8yYRKC
v0XmX8yUOgRfJVjm3ZwwBP/Ag2Sh+T4IfkzearOFTgj+lE6r+qV6CL6BeNPi
5SoI/pklJ4+vlELwWQ5ECKxjQ/AX+C4w2fDnMZzfP9M35cg3BB8ADA/teg==

        "]], LineBox[CompressedData["
1:eJwBgQN+/CFib1JlAgAAADcAAAACAAAAiWqmg97h47/QQIyaLZ3GvxCEvsW4
1OO/6EP/Y7wF0b+sEQbqusrjvwRSHpBUVtS/SJ9NDr3A4788gckQnTLXv+Us
lTK/tuO/tYI/2HzB2b8qfqXu6Kvjv+By4jmwSNy/bs+1qhKh47+D8vPpG57e
v/hx1iJmi+O/7yn2tH9t4b88w+bej4Djvx1QQbGZZ+K/gRT3mrl14792Mkeg
h1bjvwq3FxMNYOO/Piip2swY5b9PCCjPNlXjv7cPJ6li7uW/lFk4i2BK479A
kYh5br3mvx38WAO0NOO/Z1I3NY9K6L8wQZrzWgnjv1nuZX+hLuu/dZKqr4T+
4r8ROUG8gd7rv7rjumuu8+K/BAEpwUqL7L9DhtvjAd7iv0tXNR583O2/Vssc
1Kiy4r+0HglyPTHwv3tVn7T2W+K/mxQhLUaN8r/Apq9wIFHivyYuPH3N1fK/
BPi/LEpG4r8QPMkrzB3zv46a4KSdMOK/AiGgKVCs87+g3yGVRAXiv3SN5fs/
xPS/xmmkdZKu4b+kxNEqMOX2vxF+qTYuAeG/Mr45IP4N+7+GtijIEPfgvyX7
EUMzTPu/+u6nWfPs4L+PRKFIgYr7v+Jfpny42OC/HnjNtHYH/L+yQaPCQrDg
v6La/VYyA/2/UgWdTldf4L8pZCU3ogX/v8Y9HOA5VeC/XFkjE1VH/786dptx
HEvgv0hCn5Bpif+/IueZlOE24L+aP9BNaAcAwPPIltprDuC/tdWvfa2PAMAn
GSHNAHvfv4jhbkGQrwHAEIof8MVm378EALmjbNUBwPj6HROLUt+/8R+vj8z7
AcDI3BpZFSrfv8I/n3U9SgLAaKAU5SnZ3r/ybmPoLe8CwFAREwjvxN6/qIFq
aG0aA8A4ghErtLDevyoPMiWgRgPACWQOcT6I3r8z7zhUP6IDwKonCP1SN96/
DpaOnv1pBMCSmAYgGCPevwoLdy9soATAegkFQ90O3r/gwv/9LtkEwGJ6A2ai
+t2/gKRVAqkUBcBK6wGJZ+bdvysdC6NaUwXAMlwArCzS3b9LUlGf75UFwBrN
/s7xvd2/agfzw1bdBcACPv3xtqndv9NKZW/tKgbA6677FHyV3b++6tDf14AG
wNQf+jdBgd2/41n0D9DiBsC8kPhaBm3dv4pQ3C6GWAfA+PoX0c1e3b+4pD8T
ecEHwK1Y3qk=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/W7OSX4m07v7JXRdQn4rch6ICfn0TEoGwdcxe6+z
9PMdOD/C9l2dvtktOL/Z5e2FnRXX4XzRkHUTIsUvwfmbvh3lP6FyCs5fevtp
78uWfXB+bKDMltvJS+D8nVzVVw+VLraH8U0fMco1RuyH85U/7P5pdegknO+5
+OZZv4hLcL6rrxDz163X4fysa18OTjK7Bef3x19vMNh+B86vq1z0d/YjBD9v
cm4VO99dOD9N4bLFXmUEHxpecD4AUQGOYQ==
        "]], LineBox[CompressedData["
1:eJwB4QMe/CFib1JlAgAAAD0AAAACAAAA+PoX0c1e3T+4pD8TecEHwE7HA3Te
ZN0//RPPjmSRB8BGVGkylHrdP/E2Q4fiBgfAPuHO8EmQ3T9EYMAQppgGwDZu
NK//pd0/ZXHypwA6BsAu+5lttbvdP71goWKU5QXAJoj/K2vR3T/uts+igpgF
wB4VZeog590/8DEpIwxRBcAOLzBnjBLePy5WGDKozgTABryVJUIo3j9Rm9jQ
UZIEwP5I++P3Pd4/yC8LbZFYBMDuYsZgY2nePzxV0Rl66wPAzpZcWjrA3j+5
WnffniQDwMYjwhjw1d4/HXGh4QP2AsC+sCfXpeveP+l0WkVtyALArsryUxEX
3z/wpexj9m8CwI7+iE3obd8/VZB3/QPIAcCGi+4LnoPfP7jQ/eGWnwHAfhhU
ylOZ3z/b5+h6s3cBwG4yH0e/xN8/oqtyUWUpAcAns1ogyw3gP0MdMIbTkQDA
B+fwGaJk4D9qgxJ5Z+P+v8dOHQ1QEuE/TfO1qs+k+r8ULuEWchzhP+Jxd4ev
Zvq/YA2lIJQm4T8EAYk3myj6v/rLLDTYOuE/PEXnK4is+b8sSTxbYGPhP6ZO
n/FXtPi/kENbqXC04T+DBFqWxMD2v9wiH7OSvuE/O9WbVr+B9r8pAuO8tMjh
P8t5atOMQva/wsBq0Pjc4T9oGp3Vj8P1v/U9eveABeI/UlgLJ77C9L9aOJlF
kVbiP5ecvk11sfK/phddT7Ng4j/52yl3ZW3yv/P2IFnVauI/7OufEtMo8r+M
tahsGX/iP247HB8HnvG/vzK4k6Gn4j/aOm282IDwvwwSfJ3DseI/CPmzDr03
8L9Y8T+n5bviP4TSSKmg2++/8q/HuinQ4j/wt5uXmq7uvyQt1+Gx+OI/iwWi
pLk77L9wDJvr0wLjP+Ua8FXzmOu/vete9fUM4z+OTK1EY/Pqv1aq5gg6IeM/
O+/61v6e6b+iiaoSXCvjP2i/Lgyl7+i/72huHH414z91UZT0czzov4gn9i/C
SeM/v4BKQRHJ5r/UBro55FPjPySjc1X9B+a/IeZ9QwZe4z+qCgx9RkHlv7qk
BVdKcuM/1YZBcS+g478HhMlgbHzjP950aagSxOK/VGONao6G4z9smyLswd7h
v+0hFX7SmuM/IwGGnGHk3784e6FxwaTjP4kpIZ7s192/gtQtZbCu4z+CCzvj
/Kfbv8wtulifuOM/emjRl1ZL2b8Wh0ZMjsLjP3Bo8F3/s9a/YODSP33M4z8X
9qg27MrTv6o5XzNs1uM/mCdwvcBk0L/0kusmW+DjP12a+ep4M8i/iGqmg97h
4z+YQoyaLZ3GvwaYDpU=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwA2IQ3TfTN+XIt8f2DFAg80PmqxjHEzg/LXDlC1YhBH/D
KtM7X6QR/F/Mh84/VkXw+7fd2nbQEsG/xZ++aoMzgq+S+XnufF8Ef4c0T2tt
IoL/oME22LITwTf0XvB+ww0Ev2aJzuP5jxD8Y393XOt7g+BHbbi4N4fhKZzf
JMrco6GB4F++n6qxoBzBLy3RTuwXewbni3G93xOmiODvmL9JQk4Hwf9zyvLC
GkcEv0nRw/5UDoLfdy5FlvUwgr9MY97NqvzncP71OwJBaSdewPkJlTbP2X1e
w/mHtc27DrO+g/PVOPe8WOLxAc6X3ZPtytrxEc5n+MW0sujRJ4R5j29+rn+O
4B84s8Gu9w2C3zA/7srybwj+f5dd/+9wfYbz//UXhrkbI/h/VB8wy7Qg+DH8
2/00OxH8PT96Z5r1Ifg1p631A2cg+L8Lpke1rUHwf+322/jhCoIftVT1z9+b
CP6uvj9u3PcR/MrEVXdUXyL4P9jYOKL/IvgRH+4EZTB9QcTXzc1zS9kR/Io1
icYTBBH874F7446qIvhNN9fftdNG8PkSF8XsMEDw1Qrao1ZbI/ibvlfeVHFE
8G3rcyLmuSH4izatt73hjeADAPiB5cs=
        "]], 
       LineBox[{{1.3393971097017112`, -3.141592653589793}, {
        1.3420888091517194`, -3.141592653589793}, {
        1.3447619504179815`, -3.141592653589793}, {
        1.3867526882062378`, -3.141592653589793}, {
        1.4287434259944938`, -3.141592653589793}, {
        1.507084223974067, -3.141592653589793}, {
        1.5920292423158844`, -3.141592653589793}, {
        1.6713335830607627`, -3.141592653589793}, {
        1.749078878861763, -3.141592653589793}, {
        1.8334283950250079`, -3.141592653589793}, {
        1.9121372335913134`, -3.141592653589793}, {
        1.9560685759793301`, -3.141592653589793}, {
        1.999999918367347, -3.141592653589793}}], LineBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAAENKUubhj9b+O4skowsYGwGAPEIu7
XPW/AMw4OMeEBcDozyjjuFf1v/n7FMbA1ATAcJBBO7ZS9b+RXJMF4DsEwPhQ
WpOzTfW/i2locHSyA8CAEXPrsEj1v4vD2/E/NAPAB9KLQ65D9b/mrUbTn74C
wBZTvfOoOfW/Sp/+DormAcCeE9ZLpjT1v1L01NjigQHAJdTuo6Mv9b98/gt9
ISEBwDRVIFSeJfW/MbXKXilpAMBSV4O0kxH1v6Fm+sYkKv6/j1tJdX7p9L8E
eSjKm1f5vxYcYs175PS/L+DrO5XD+L+e3Holed/0v3qMRAs+MPi/rl2s1XPV
9L8n+MGy2wr3v8xfDzZpwfS/q1YuBP+/9L9UICiOZrz0vz+/hFAeLPS/2+BA
5mO39L+44q/1WZfzv+phcpZerfS/jvqvqy9q8r8IZNX2U5n0v6KsKtJV8u+/
kCTuTlGU9L8jZ67uEqzuvxflBqdOj/S/C3rK7l5e7b8mZjhXSYX0vx/bv6s4
p+q/riZRr0aA9L9KJOzhSDrpvzbnaQdEe/S/1NET8K6+579FaJu3PnH0v5pR
u1ifjeS/zCi0Dzxs9L+aC2Q7z83iv1TpzGc5Z/S/CJA0F8To4L/cqeW/NmL0
v4d6Wrzbn92/ZGr+FzRd9L+Ky710ndHYv+wqF3AxWPS/VSKUpDPw0r8jSgMu
S1b0v0PX7ytqMdC/P0Mrzg==
        "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAJEoDLktW9D+B2O8rajHQv+AVRNUK
V/Q/3IMYLDJT0b9rnTZUhFz0PyUpkha+F9i/9iQp0/1h9D82H/dzHW3dv4Ks
G1J3Z/Q/6nWylTgB4b8ONA7R8Gz0P8gn2l/rDuO/mbsAUGpy9D9E9+Gc5fHk
v7DK5U1dffQ/FUugoqhf6L88UtjM1oL0PwBn1sqf9um/x9nKS1CI9D+IpkCo
p33rv97or0lDk/Q/GV0uYHtm7r8MB3pFKan0P2y90Pzb6fG/aUMOPfXU9D/o
R1CXZ/z2v/TKALxu2vQ/U1HWgIKc97+AUvM66N/0P8n3LP/6PPi/mGHYONvq
9D88NppuAID5v8Z/ojTBAPU/TLE5ca0V/L9SB5WzOgb1P9HrlIMNwPy/3Y6H
MrQL9T8IkokcF239v/SdbDCnFvU/2lw9v9HQ/r8ivDYsjSz1P2U8rJ0x5wDA
rkMpqwYy9T/c5bGFxk4BwDnLGyqAN/U/NKQOEKS6AcDEUg6p+Tz1P53668Cf
KwLAUNoAKHNC9T/IpBkV06ICwNxh86bsR/U/O+XhNb8hA8Bn6eUlZk31P82Q
tPCMqgPA8nDYpN9S9T8Hp0ZPikAEwH74yiNZWPU/RDbv50LpBMAKgL2i0l31
P2floc14rwXAlQewIUxj9T8GrZUfoa4GwBDSlLm4Y/U/juLJKMLGBsAnYBIP

        "]]},
      Annotation[#, "Charting`Private`Tag$8981#4"]& ], 
     TagBox[
      {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJw1mmk41s/3x31FdjdKJaKEhGQrUTlDRGRNKspWVGiTLUskScmSEBIisoVQ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        "]]},
      Annotation[#, "Charting`Private`Tag$8981#5"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GSDAIaj97GrjeAS//HxLbvq+f3D+
lSvcrw4m/oXzZQ/ki5jL/IHzt2YfYeW/+wvOT+gx/HCz6Sec/2NSdcd++x9w
/mK+e5IzHn6D8+d4GRZd7vwK5zflJFZoen6B86uZV5UXvf0E5yc2nFe5tuIj
nD9179MZc7I+wPm77mvwrFF6B+crCzg4hcx7Dedv0urIevT4BZx//+hGBTOz
Z3D+U52pRvu3PYbzBetWmukxPoTzdcze6yz9fAfOb3Z5e2FnxXU4XzRk3YRI
8UsI+74d5T+hcgrOX3r7ae/Lln1wfmygzJbbyUvg/J1c1VcPlS62h/FNHzHK
NUbsh/OVP+z+aXXoJJzvufjmWb+IS3C+q68Q89et1+H8/vjrDQbb78D5x/1k
eQOEHsL5bxVF6y7Negznl5ZoJ/aLPYPzr98RCEo78QLOT6i0ec7u8xrOP6xt
3nWY9R2cr8a558USjw9wvuyebFfWjo9wPsMvppVFjz7B+d8D98YdVf0C5982
iZdWbfkK5xeECwgq3fkG50tOeRLBIvsDzl8XvWD554qfcH64bb3Hib2/4PyN
cblKVn9+w/k/uJyZd4b+hfODLlqbyc74B+c7cGhO4PP5D+dD8wucDwA8XOsH

        "]]},
      Annotation[#, "Charting`Private`Tag$8981#6"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF1GlIE3AYBvDpEm3mSRqW0zzxQtRqkiaKpThz4oaiYTpnZOGRNbJNBFNb
tMJQSmGaRbBpLmNmZWLOzWt4kFgeTd1S5nJ5oG7qbFvqKrD3/8LDw+/T8+11
yy6kXDXFYDCkv/nXgZGOK0ajUYw5uEK9B1tvQH77Pth7S4sc4kPKVq0ih9qx
Zj9LkaOUmpG6VmTKg9GWU1Rkxhir4JpoHzw5abnSS9sD43sKj4Y674Lb8wbM
bL4bwFmVweqZCj1Y96SELY7UgbnWc04cxQ64IT6YPvFQC67IpzF9idvgEuxr
Bn1tE0wrG/P81qwB13Yvchpy1eBP8z5H3rivgz1so6KTX6yC3/mxcxeUS+B5
SdtJAkEFXgyoDRF/VILtSvmEQBMFOICwEdC4JQffu7D2pZMpBTskC6ovHRtH
ezsSmyHPEXCjbPHxMksEziA7f5Bd4YE7cSVTfUXcyP8+s2DiUp4mBnuou/Rh
fcNgIndmNDFtHBxDssdq26XgKqq0LKhDDh5MxFsl2SvAa24OpeP1SnDRbX9a
laMKLJXbUnKGlsBZxed+miesgvv9Qx/1m62DvQ8Ll3hxajBemBdjxtaAMQZT
Pn1hE/yL3J0p8doGy05TT3ixtOCbqbZ27vIdsFPNj7RDeB1YkP7y1RZTD06N
uBs31G0At2UWuIft/gbrcOexnSl7YMrXcAKesw/GhVv2Cp8j9/JmL17mIgcx
i2nPBMjWrh2VThLk4fwQpcMmcpSFb7V1ghHt39IdF5CRW2WDjaRUZJfWnK7K
bOTdFJ4KV4zcwXWNMG9CvmG1MdjUguzNEFFi25Br4jOu3xci0zX1T7ETyH7p
uS7caWTFwFl+9BxyEmdaVL6MbGHaTHTbQBbnMSZ7tpHvTMVSswzIB/8L/AeL
4E+8
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$8981#7"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"V(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-4.912600585089789, 10.47848710840813}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.879929674863771*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"e5a0add5-52f7-4c07-a651-c23bd4d49982"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"ArcCosh", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879929158603706*^9, 3.879929163224526*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d2d0d9b0-7ce1-45c6-ba36-ca7c10b1431c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hk41IkfB/AxZnxz5ZpVjlzf7ZDY+pEj9PmUSgr1LPq5NjqU2o3sSoUi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       "]]},
     Annotation[#, "Charting`Private`Tag$1303#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10}, {0., 2.9932228276665023`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.879929164850135*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"1518cefc-5700-439f-9529-ff0c0dc4b46c"]
}, Open  ]]
},
WindowSize->{1440., 767.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7de691c2-2080-461c-a776-e9ffa23f783b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7748, 215, 205, "Input",ExpressionUUID->"633504a6-f65c-4c0f-acba-51eea942a86e"],
Cell[CellGroupData[{
Cell[8331, 239, 457, 7, 29, "Input",ExpressionUUID->"83caf978-1315-4980-8c90-3f6b42bff81b"],
Cell[8791, 248, 42643, 745, 249, "Output",ExpressionUUID->"dfc237c9-c931-497b-a407-bfe15a562910"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51471, 998, 723, 10, 29, "Input",ExpressionUUID->"e7c669b9-f5a1-40a4-b2bd-ff13771cb557"],
Cell[52197, 1010, 56724, 987, 249, "Output",ExpressionUUID->"b033b5e2-2739-4f53-bd5a-f866c0c6019b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108958, 2002, 824, 19, 29, "Input",ExpressionUUID->"d17efc95-8753-4a8d-8142-48ee10b8ea83"],
Cell[109785, 2023, 14458, 260, 254, "Output",ExpressionUUID->"052a647c-b473-4299-b27d-40ab8c842dac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124280, 2288, 6010, 181, 183, "Input",ExpressionUUID->"dbdac47f-2af3-46d5-a3ad-0fdbe452470e"],
Cell[130293, 2471, 15693, 289, 625, "Output",ExpressionUUID->"16103fad-c7da-4897-b37b-1c57155fec53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146023, 2765, 3895, 124, 129, "Input",ExpressionUUID->"6d55d8cb-1b31-4996-af85-6ff24284e223"],
Cell[149921, 2891, 57027, 991, 617, "Output",ExpressionUUID->"6d7a4081-1083-45f7-aa59-0e25e3c4961e"]
}, Open  ]],
Cell[206963, 3885, 15678, 283, 261, "Input",ExpressionUUID->"78a17d18-6cb6-469b-886d-fabe2f8494ac"],
Cell[CellGroupData[{
Cell[222666, 4172, 371, 9, 29, "Input",ExpressionUUID->"97203244-a981-4602-a53b-52ca89f3310f"],
Cell[223040, 4183, 900, 32, 53, "Output",ExpressionUUID->"e05303d4-6686-4dac-beee-33b34abe8627"]
}, Open  ]],
Cell[223955, 4218, 172, 4, 29, "Input",ExpressionUUID->"4705de4e-2a1c-43da-87e7-08cef59be494"],
Cell[224130, 4224, 152, 3, 29, "Input",ExpressionUUID->"c2eb42de-7871-4946-86ee-c6926df9f2e4"],
Cell[CellGroupData[{
Cell[224307, 4231, 219, 3, 29, "Input",ExpressionUUID->"15f3a380-c0f5-40a6-830c-2fa4052af7c0"],
Cell[224529, 4236, 73484, 1274, 249, "Output",ExpressionUUID->"e5a0add5-52f7-4c07-a651-c23bd4d49982"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298050, 5515, 319, 7, 29, "Input",ExpressionUUID->"d2d0d9b0-7ce1-45c6-ba36-ca7c10b1431c"],
Cell[298372, 5524, 4352, 90, 237, "Output",ExpressionUUID->"1518cefc-5700-439f-9529-ff0c0dc4b46c"]
}, Open  ]]
}
]
*)


